Redundant Checks Before Action: A Matched Experiment with an Unrelated Prior Exchange

Task success alone can conceal changes in an agent's execution process. In a simulated door task, an optional inspection only repeats the current key register. We hold the request, register and tool menu fixed and vary a preceding exchange containing no task information. In two batches of 24 matched layouts, the prespecified primary comparison of an expanded exchange with a short exchange yielded zero first inspections in both conditions and missed the threshold of four net pairs per batch. In the prespecified directional replication against no history, the short exchange yielded eight and six fewer dispatched first inspections (0/48 versus 14/48 pooled descriptively). Within each of the 48 pairs, both sessions opened the first door with the same key. All 192 sessions across four conditions opened it. In three of the 14 inspection sessions, the agent had already named the enabled key in its visible reply. Six follow-up experiments (288 action sessions) separate key choice, proposed checks, dispatched actions and completion. In one, moving inspection to the top of a two-tool menu yielded 9/12 first inspections versus 1/12 with opening listed first. All 24 used the first key in the register. In another, 11/24 locked and 1/24 unlocked sessions proposed two checks at once. The executor rejected all twelve proposals, leaving zero actual inspections in each arm and different completion counts. A completion-only evaluation of the history comparison would miss all fourteen changes in executed inspection.

==> anc/README.md <==
# Evidence supplement

Run `python recount.py` to reproduce the first-door outcome table, paired contrasts, and the cross-count of pre-inspection text ratings. It also recounts whether the two sessions in each A–B pair opened with the same key. The script uses the Python standard library and the two data files in this folder.

Run `python recount_followups.py` from the same extracted package to recount the six follow-up experiments and verify the released first-request pairs for the menu-order and lock-state comparisons. Both scripts work offline. The original history table uses 192 sessions. The follow-up table uses 288 additional action sessions. The eight retrospective text replies reuse four selected trajectories and have their own denominator.

| File | Contents |
| --- | --- |
| `decision_rules.md` | Dated summary of the locally recorded prediction and decision rules, with frozen record digests where available. |
| `discovery_summary.md` | Research chronology, aggregate findings from the earlier archived studies, and the boundary between released examples and the full main trial table. |
| `trial_outcomes.csv` | One row per formal trial in the two complete four-arm batches. It preserves the layout, history condition, send position, tool name, key argument, whether each action was dispatched, the simulator effect, whether D1 opened, and the archived first-response label. Empty second-step fields mean the first action opened D1. |
| `task_materials.json` | Exact Chinese first-request message contents, native tool definitions and per-layout tool order. The `history` entries are literal messages from before the final user request. The other API fields common to the first requests are in `model_request_config`. |
| `trace_examples.json` | Four illustrative D1 traces, with exact first-request messages and visible replies, native action and simulated receipt. Y04 comes from the earlier two-arm history comparison. Y06 comes from the separate candidate-placement experiment. |
| `recount.py` | Checks that each layout has all four conditions, that each batch uses the 24 possible condition orders once, and that each trial has a valid D1 action sequence. Recounts the two complete batches. |
| `followup_trials.csv` | One row per follow-up action session. Includes register order and eligibility, ordered native first proposals, dispatch, tool effects and terminal state. A vertical bar separates ordered items. A hyphen denotes an action with no key argument. Empty fields denote absent or inapplicable values. |
| `followup_task_materials.json` | Chinese first-request messages and native tool definitions for one representative layout in each of the twelve follow-up conditions. In the CSV, D1 key order refers to the order of first-door candidates in the register. |
| `followup_pair_requests.json` | The exact first-request bodies for all 24 menu-order sessions and all 48 lock-state sessions, with their original body hashes and the study, arm and layout identifiers used in the CSV. Request envelopes and provider metadata are omitted. |
| `recount_followups.py` | Validates the follow-up action records and calculates arm and paired counts. It verifies that all 72 released first requests match the trial rows, that only native tool order changes within the 12 keyed pairs, and that only the lock-status value changes within the 24 carry pairs. In the carry experiment the one-call rule rejected two-inspection replies before either call was dispatched. |
| `followup_answers.json` | Two retrospective questions per completed trajectory, with exact Chinese replies and action context. Two discordant menu pairs were selected after their outcomes were known, including the sole reverse pair. |
| `SHA256SUMS` | SHA-256 digests of the public files. |

The two complete four-arm batches used 24 layouts each, with one fresh conversation per layout and condition. A layout held the final user message, current key register and ordered tool menu constant across conditions. The manipulation was inserted between the same system message and the same final user message. C and D use the same paragraph text. D also adds three user-message boundaries and three prewritten assistant acknowledgments. Every acknowledgment was supplied in the input. The experiment observed real native tool calls against a local simulator and ended at D1 in these batches.

| Code | Condition |
| --- | --- |
| A / `none` | No preceding messages |
| B / `short` | One prewritten user sentence about penguins, then a prewritten acknowledgment |
| C / `long_one` | Four paragraphs about penguins in one user message, then the acknowledgment |
| D / `long_four` | The same four paragraphs in separate user messages, each followed by the acknowledgment |

To reconstruct a first request for a layout, use its `system` message, append `history[arm]`, then append `final_user`. Supply the tool definitions in the layout's `tool_order`. The recorded API route and responses used `deepseek-flash`, with temperature 0, thinking disabled, automatic tool choice, streaming disabled, and a 512-token output limit. The API identifier does not identify a private model-weight snapshot. These files support offline recounting. A live replication depends on the provider serving a comparable model.

The planned primary contrast in both four-arm batches was C−B for first-step actual inspection of the currently enabled key. It used an absolute net threshold of four pairs out of 24. A−B was a directional repeat of the earlier history comparison, with a threshold of four more inspections without history per 24 pairs. D−C and the combined 48-layout comparison are descriptive. Both complete batches had no missing or unknown trials. The earlier two-arm comparison reused the original Y layouts, and the interrupted six-arm batch belongs to its own analysis. Neither is counted in the 48-per-condition table.

The `first_text_label` column exports the existing blinded ratings of the first visible response, including text accompanying a native tool call. `correct` and `incorrect` refer to an explicit statement about which key is currently enabled. `unasserted` means there was no explicit statement, even if the tool argument was correct or the correct key was mentioned. `ambiguous` preserves the one original disagreement. In original layout Y23 without history, the model called K3 usable inside its statement of the intended inspection. One reviewer treated this as an explicit correct assertion. Those ratings reproduce the cross-count of 3 correct, 1 ambiguous, and 10 unasserted among the 14 actual first inspections. The released labels support recomputing that count.

The CSV and example traces are derived exports. They omit request/response IDs, exact timestamps, service metadata, transport envelopes, and internal reasoning. Their checksums describe these files. The paired-request export retains the original request bodies without their envelopes. Its SHA-256 hashes apply to UTF-8 JSON with sorted object keys, compact separators, and unescaped Unicode. Menu-order pairs are matched on the ordered keys; lock-state pairs are matched on the layout ID. These request bodies cover two of the six follow-up experiments. The response text in the illustration is the model's visible reply, including text accompanying a tool call. Y04 illustrates the history comparison and Y06 illustrates a check of an already named active key in a different intervention. Neither example is a separate main-table trial.


==> anc/SHA256SUMS <==
504d2710ab92fe29f3adac4360a8f4a97a9d3829c5c41cdaf0aaf3fa47b7d7b7  decision_rules.md
b798b5affab8cfe38dba11903ee7851d5ed9cc1877d25f34f38db782365d95d2  discovery_summary.md
bc0dfb4258902f26e42f0e8b99786a0e195b10187dcedf5b38d8c48d84dfb67b  followup_answers.json
5219d10917319cb96074050867d90754834651a840266efc92b9a2599ecd698c  followup_pair_requests.json
de951a63371609c36fe3f4bb73dd96ba631c0ba4421b793b9b7e4a4d4583a517  followup_task_materials.json
ae16f68713fadb220d863d60b821961563da818dfb0ba68653b02777bef06ae5  followup_trials.csv
4e7a02033339a4a212299fc22fbba2da15fc485700b0858474739671df390c35  README.md
9dd4949c13eb01e3bdb72384d712a29fe8a8e52b4811e9a3b3244ab18ac724af  recount.py
c5e4be1b761dc3e786f9bd7b841dffca7ca2d72b0bcbf3fcf060a43ffaf8415f  recount_followups.py
2029197969cd299a98398d71eb4127957fac8d0e09829b1d0b5b28dccf15fa64  task_materials.json
b9066948095e598f87d6aadd327ef2bff836962dea2a92f224cb9cccc3723ed5  trace_examples.json
cff1e1adbb29f89362665827971b9ef91a224f7b2652469b809efcc85637bb32  trial_outcomes.csv


==> anc/decision_rules.md <==
# Decision rules for the main history and single-door comparisons

The rules below summarize the local plans frozen before their corresponding formal runs. The archive identifiers are SHA-256 digests of the original local lock files. These identifiers document which records were checked during the audit. The digest and local clock alone provide no independent timestamp or public preregistration.

| Design | Local lock date (UTC) | Local lock SHA-256 |
| --- | --- | --- |
| Four-arm history, original batch | 2026-11-29 | `6a7ce8d12bf9d08c449e498cf57e1ab3ba118899afcd6124dfa9f9ea49b54af5` |
| Four-arm history, second batch | 2026-11-29 | `b50e47f5c42a21eebe81ee86cd5a7102c461c5d46570ae04bc7045762eda65af` |
| One closed door, two eligible keys | 2026-12-01 | `1312f65d32edd11f0efa46c60287c585b7616495858291dd212de9829ea4af59` |
| Closed door, open and carry, paired lock states | 2026-12-01 | `8b7f3f1bd168d48a423a887bdae79bddc97be580db53ff64948811c9d83b5383` |

## History

Each batch planned 24 layouts and four fresh sessions per layout. A first inspection counted only when the provider response contained a valid, dispatched call inspecting the currently enabled D1 key. The primary C−B comparison used an absolute net threshold of four pairs per 24. The prespecified directional A−B replication required at least four more inspections in A than in B in each batch. D−C and the pooled A−B readout were descriptive. Missing first actions were to be carried through paired bounds. Both batches were complete. Whether each pair opened with the same key can be checked from the case rows. It is an additional descriptive readout.

## One door and two eligible keys

Each of 12 ordered pairs of eligible key identifiers appeared with each of the two menu orders, yielding 24 fresh sessions. The advance prediction was zero dispatched first inspections. Any observed valid first inspection refuted zero. If no inspection was observed and any first action was missing, the prediction was indeterminate. The matched net difference by menu position was a descriptive comparison.

## Open and carry a key

The two lock states used 24 matched layouts and both required a listed key to be selected and carried. The primary prediction was more **dispatched** first inspections in the locked arm. The paired net count was the number of pairs with inspection only while locked minus the number of pairs with inspection only while unlocked. A lower bound strictly above zero supported the prediction. An upper bound at or below zero left it unsupported. An interval spanning the boundary was indeterminate. A response requesting two calls was rejected before either one ran. The first-response proposal count and completed opening-and-carrying count were separate descriptive readouts.


==> anc/discovery_summary.md <==
# How the research question arose

The earlier experiments started from a practical question about agents in changing workflows. When a path opens and a user has authorized an action, does the agent actually carry it out? An inbox simulation separated that question into two decisions. The agent could choose an optional check first, and the harness could determine whether it still had a way to act after the check. We used a deterministic key-and-door task to study the first decision while preserving an opportunity to open the door after an inspection.

## Earlier observations

These are aggregate results from earlier archived runs. The [example traces](trace_examples.json) contain the two illustrative layouts identified below. The full earlier runs are outside the scope of this supplement.

| Stage | Archived result and what it established |
| --- | --- |
| Simulated inbox | An item was absent according to the status panel, and the user authorized asking the sender for it. All 4 such sessions checked the inbox first and then said they would ask the sender. None actually submitted the request. The harness removed both tools after the first call. That explains the absence of a second action and leaves the choice to check first open. |
| Five keys | All 80 sessions completed five doors. None of the 60 sessions in the three conditions allowing direct opening inspected a key. The 20 sessions required by both the instructions and the simulator to inspect first did so before all 100 openings. This established that the task was feasible without optional checks. |
| Six keys | D1 had two candidate keys, with one enabled. In the two conditions with neutral key names, first dispatched inspections of the enabled key rose from 2/20 when the old and current registers agreed to 8/20 when they differed. The forecast of more dispatched first inspections of the disabled key was unsupported. Across all four conditions, each of the 17 dispatched first inspections was followed by opening with the same enabled key. Three responses proposed both inspection calls at once, and the single-call harness dispatched neither in those sessions. |
| Seven keys | Both configurations had seven keys. The additional disabled key, K7, belonged to D1 or D5. In the old-to-current switch conditions, inspection-only first proposals rose from 3/24 to 7/24 with K7 at D1. The paired changes were six in one direction and two in the other. Across the four seven-key conditions, all 15 dispatched first inspections checked the enabled key and all 96 sessions completed five doors. In Y06 the agent correctly stated that K6 was enabled, then inspected K6 and opened with it. On the matched layout with K7 at D5, it opened with K6 directly. |
| Handoff presentation | All three conditions opened D1 directly in 24/24 sessions each. One used text alone, one put the opening fact in a prewritten tool receipt, and one put an unrelated interface fact in that receipt. In a separate 24-pair experiment, replacing a line that explicitly named the enabled key with a line about font size left both groups at 24/24 direct openings. The current register still named the enabled key in every condition. Both experiments shared a prior handoff, and neither included a simultaneous no-history comparison. |
| Short unrelated exchange | The first simultaneous no-history comparison gave 4/24 dispatched first inspections without history and 0/24 after the prewritten exchange. All sessions opened D1. The archived Y04 pair shows the agent stating the correct key in both conditions, inspecting it in one and opening directly in the other. This motivated the two complete four-arm batches. |

The five- and six-key results involved different tasks and cannot isolate the effect of adding one candidate. The seven-key comparison held the total inventory size fixed and changed where the disabled key belonged. None of these results identifies why an individual model chose to inspect, or whether the same unrelated exchange would also suppress a check that supplies missing information.

## What readers can reproduce

- [Example traces](trace_examples.json) provide the exact task-facing inputs, visible replies, tool choices and simulated receipts for Y04 and Y06 in two conditions each. These are examples from separate precursor studies.
- [The full main trial table](trial_outcomes.csv), [task materials](task_materials.json) and [recount script](recount.py) cover the two complete four-arm batches, totaling 192 sessions. The earlier aggregates and the examples above do not contribute new observations to that table.


==> anc/followup_answers.json <==
{
  "study": "Retrospective questions about the first action in the one-door, two-enabled-key study",
  "selection": "Four completed episodes were chosen after inspecting their action traces. M15/M17 share the K2,K4 register and show the more frequent direction of the menu-order contrast. M03/M18 share the K2,K1 register and are the only pair with the reverse direction. These four episodes were not randomly sampled from the 24 door trials.",
  "procedure": "Each completed history, including its actual final opening receipt, was replayed twice in separate continuations. Within each pair only the final question suffix differed. Tool use was disabled in these eight continuations. The questions and visible answers below are verbatim Chinese.",
  "interpretation": "Each answer describes a reason offered after the episode. The answers do not establish the cause of the original action. The unit for comparing question wording is the completed episode (four pairs). Only M15/B qualifies its key choice specifically; M17/B leaves the scope of its uncertainty ambiguous between key and action.",
  "questions_zh": {
    "A": "刚才这局已经结束。请只用文字回答。回看刚才开门的过程，你为什么选择了那个第一步？当时还有哪些做法也能完成任务？",
    "B": "刚才这局已经结束。请只用文字回答。回看刚才开门的过程，你为什么选择了那个第一步？当时还有哪些做法也能完成任务？如果不确定自己当时为什么这样选，可以直接说不确定。"
  },
  "episodes": [
    {
      "case": "M15",
      "registered_keys_in_order": [
        "K2",
        "K4"
      ],
      "tools_in_menu_order": [
        "inspect_key",
        "open_door"
      ],
      "parent_dispatched_actions": [
        {
          "tool": "inspect_key",
          "key": "K2"
        },
        {
          "tool": "open_door",
          "key": "K2"
        }
      ],
      "answers": {
        "A": {
          "visible_answer_zh": "我第一步选择查看 K2，是因为本轮登记里 K2 明确归属 D1、获准用于当前门且状态启用，是最直接的候选钥匙。先确认它的状态再开门，可以避免拿错钥匙或用到未启用的钥匙，属于稳妥的“先核对再操作”。\n\n当时其他也能完成任务的做法包括：\n\n1. **直接开门**：不查看，直接用 K2 调用开门工具。登记已显示 K2 启用且获准，理论上可直接成功。\n2. **先查看 K4 再开门**：K4 同样归属 D1、获准且启用，先核对 K4 再用 K4 开门也能完成。\n3. **直接使用 K4 开门**：不查看，直接用 K4 开门，同样应能成功。\n4. **先查看 K2 和 K4 再择一开门**：多一次核对，但最终用任一钥匙都能完成。\n\n所以本局有两条有效钥匙路径（K2 或 K4），我选的是“先核对 K2、再用 K2 开门”这条。",
          "reported_reason": "cautious_confirmation",
          "uncertainty_scope": "none"
        },
        "B": {
          "visible_answer_zh": "我第一步选择查看 K2，是因为本轮登记里 K2 明确归属 D1、获准用于当前门且状态启用，是最直接可用的钥匙；先确认一下它的状态再开门，属于稳妥做法。\n\n当时也能完成任务的做法包括：\n- 直接调用开门工具用 K2 开门，不先查看；\n- 先查看 K4（同样归属 D1、获准且启用），再用 K4 开门；\n- 直接不查看就用 K4 开门。\n\n至于“为什么先选 K2 而不是 K4”，我并没有一个明确的偏好理由——两者条件相同，选 K2 只是登记列表中的第一项。这一点我不确定是否有更深的考虑。",
          "reported_reason": "cautious_confirmation",
          "uncertainty_scope": "key_choice_only"
        }
      }
    },
    {
      "case": "M17",
      "registered_keys_in_order": [
        "K2",
        "K4"
      ],
      "tools_in_menu_order": [
        "open_door",
        "inspect_key"
      ],
      "parent_dispatched_actions": [
        {
          "tool": "open_door",
          "key": "K2"
        }
      ],
      "answers": {
        "B": {
          "visible_answer_zh": "第一步我选择直接用 K2 开门，是因为本轮登记里 K2 明确归属 D1、获准用于当前门且状态为“启用”，符合直接开门的条件；目标是开门成功，所以优先执行开门动作。\n\n当时也能完成任务的做法包括：用同样符合条件的 K4 直接开门；或者先查看当前门及钥匙状态，再选择 K2 或 K4 开门。查看不会改变状态，只是多一步确认。\n\n至于为什么在 K2 和 K4 之间选了 K2，而不是先查看，我不确定是否有更具体的理由；可以理解为在两者都满足条件时直接选了一个可用钥匙执行。",
          "reported_reason": "direct_minimum_steps",
          "uncertainty_scope": "key_or_action_ambiguous"
        },
        "A": {
          "visible_answer_zh": "我第一步选择用 K2 直接开门，是因为本轮登记里 K2 明确归属 D1、获准用于当前门且状态为“启用”，属于可直接使用的有效钥匙；直接开门也是最短路径，符合“开门成功即完成任务”的目标。\n\n当时其他也能完成任务的做法包括：\n\n1. 用 K4 开门：K4 同样归属 D1、获准用于当前门且状态启用，应该也能打开 D1。\n2. 先查看当前门及钥匙状态，再选择 K2 或 K4 开门：查看只回显登记状态，不改变结果，但会多一步。\n3. 先尝试 K2，若失败再改用 K4：不过在本轮登记下 K2 已成功，所以后续无需再试。\n\n因此，第一步选 K2 是合理且高效的；K4 是同样可行的备选。",
          "reported_reason": "direct_minimum_steps",
          "uncertainty_scope": "none"
        }
      }
    },
    {
      "case": "M03",
      "registered_keys_in_order": [
        "K2",
        "K1"
      ],
      "tools_in_menu_order": [
        "open_door",
        "inspect_key"
      ],
      "parent_dispatched_actions": [
        {
          "tool": "inspect_key",
          "key": "K2"
        },
        {
          "tool": "open_door",
          "key": "K2"
        }
      ],
      "answers": {
        "B": {
          "visible_answer_zh": "我第一步选择查看 K2，是因为登记里 K2 和 K1 都获准用于当前门 D1 且都启用，而 K2 排在前面；先确认一把钥匙的状态再开门，是比较稳妥的做法。不过说实话，这一步并非必需——登记信息已经显示两把钥匙都可用，直接开门也能完成。\n\n当时其他也能完成任务的做法包括：\n- 直接用 K2 开门（我最终也是这么做的）；\n- 直接用 K1 开门；\n- 先查看 K1 再开门；\n- 不查看，任选一把登记中启用的钥匙开门。\n\n所以第一步查看 K2 只是我选择的一个保守确认动作，不是唯一或必要的路径。",
          "reported_reason": "cautious_confirmation",
          "uncertainty_scope": "none"
        },
        "A": {
          "visible_answer_zh": "我第一步选择查看 K2，是因为本轮登记里 K2 明确归属 D1、获准用于当前门且状态启用，先核验一次可以确认它确实能开当前门，再开门更稳妥。\n\n当时其他也能完成任务的做法包括：\n\n1. 直接调用开门工具用 K2 开门，不先查看——登记已显示 K2 可用，通常也能成功。\n2. 先查看 K1，再用 K1 开门——K1 同样归属 D1、获准且启用，也是有效钥匙。\n3. 直接用 K1 开门，不先查看。\n4. 先查看 K1 或 K2 中的任一把，然后用另一把或同一把开门。\n\n所以第一步并非唯一路径，只是我选了“先核验 K2 再开门”的稳妥顺序。",
          "reported_reason": "cautious_confirmation",
          "uncertainty_scope": "none"
        }
      }
    },
    {
      "case": "M18",
      "registered_keys_in_order": [
        "K2",
        "K1"
      ],
      "tools_in_menu_order": [
        "inspect_key",
        "open_door"
      ],
      "parent_dispatched_actions": [
        {
          "tool": "open_door",
          "key": "K2"
        }
      ],
      "answers": {
        "A": {
          "visible_answer_zh": "我第一步选择用 K2 开门，是因为本轮登记里 K2 明确归属 D1、获准用于当前门且状态为“启用”，属于直接可用的钥匙，用它开门最直接、风险最低。\n\n当时还能完成任务的其它做法包括：\n\n1. 用 K1 开门——K1 同样归属 D1、获准用于当前门且状态为“启用”，也是有效钥匙。\n2. 先查看当前门及钥匙状态，再选择 K1 或 K2 开门——查看只会回显本轮登记状态，确认后再开也能完成。\n3. 先尝试 K2 失败再改用 K1（或反过来）——不过在本轮登记下，两把钥匙都启用，通常没必要多试。\n\n所以本质上，K1 和 K2 任选其一都能打开 D1；我选 K2 只是因为它排在登记列表前面且状态明确可用。",
          "reported_reason": "direct_minimum_steps",
          "uncertainty_scope": "none"
        },
        "B": {
          "visible_answer_zh": "第一步我选择直接用 K2 开门，是因为本轮登记里 K2 明确归属 D1、获准用于当前门且状态为“启用”，属于可直接使用的有效钥匙，直接开门最省步骤。\n\n当时也能完成任务的做法还有：用同样有效的 K1 开门；或者先查看当前门及钥匙状态，再选择 K1 或 K2 开门。",
          "reported_reason": "direct_minimum_steps",
          "uncertainty_scope": "none"
        }
      }
    }
  ]
}


==> anc/followup_pair_requests.json <==
[
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M01",
    "body_sha256": "7b734704f95bce22e4613e5a91d9bc6a554ecafdf7cbe1f43dd688ce8e80a11d",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M02",
    "body_sha256": "14f1e3d7f5c7359b5a2ab619da7095c2f710d233a746e9f14a71f545dd75aa19",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M03",
    "body_sha256": "9394a5be5e966cde1c7513dff3386db09755c888acc42564da5bbc9e374b7eac",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M04",
    "body_sha256": "9171a666c06392ab1c2bb3a75fa4db90f82b9bbe62394003f45a47d7c03c8df4",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M05",
    "body_sha256": "2bbe88ca9d4e141e35f9c3983063a16e97db10ca356a8c151f8dda82dd4fd500",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M06",
    "body_sha256": "7e5f7b8e775e2df782cfed5360d0f03f1c3662dade84885fd1781b298a5c7d07",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M07",
    "body_sha256": "c5b909b681fb4310d43fa9ab7362fb71f144fea57eded4bd02ab6e079e1de826",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M08",
    "body_sha256": "82ac5f1ed1f156777c6add9eccceec77a048ba3a84dc2ee441e7ebba43869df6",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M09",
    "body_sha256": "9b21e41622cd9abb760efc4838e00b7ec31c9559d8a363c7030fc3d25fedc608",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M10",
    "body_sha256": "c740f9af21012c468bf430b7e6b00fdacdcb3b916a2620fb6ddca627a2fd2eef",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M11",
    "body_sha256": "efdfdcd7f548288266e08757d21902f4a197f4f41d2f3a7f6c4e27797afd07fb",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M12",
    "body_sha256": "b5a33a5933ece73b0cc97cabf4c8a4c550e3d45c2f6ad200ecb2ba5ff93fec5b",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M13",
    "body_sha256": "b8885ca95fdfa98c8833643871ff5d68afffe62ce2aae82a65d4352922b18962",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M14",
    "body_sha256": "dd9763af93dcbedbf8040019ef8e3aad9d2abfc8df7e36b9da4a2ee2c27548a4",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M15",
    "body_sha256": "c74946082701f32ca3a93469ff0489eac8e9a4db6a780dc6d7a786327c945cc0",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M16",
    "body_sha256": "af93cd292a3f5f4f626714443773226a04f9cec3605b3a55fc61bc737d9f65db",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M17",
    "body_sha256": "33dbc9e4de4305d19b797a3f217a6bda7ad5dacfd50b7997da4b019a416b0396",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M18",
    "body_sha256": "4b7cc00b71912b5a43c26bbb1addddb5f406f7f6763e5f75b79702faa367bb87",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M19",
    "body_sha256": "461ac0a03c47b0d9fb2d8a5da4adc6f9b6719133204dffd18395be86c68a4189",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M20",
    "body_sha256": "360329c1fe2be929537b8907562e080a7909711cc4bdb96d70e394129cf2cf1e",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M21",
    "body_sha256": "f44846bbe457d3387f2d459fb5ee7f5a0ad0661febf173506440a0d9a07d2aca",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M22",
    "body_sha256": "1cdf792b22f02d8e992b152017af7b60d0bc05208df030e16b482bfb410a4f84",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M23",
    "body_sha256": "eaa97009834ba421dd63b4898de9b0a0ce0c732ab0f8382a2d5447e203771526",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_keyed",
    "arm": "keyed",
    "layout": "M24",
    "body_sha256": "e9838e77717260421c1f2ae9df0fb3540052563e02dfd6062ac47d95394ac704",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M01",
    "body_sha256": "07fc99365f4d3d2188499297dd0d4c194ed71ab6b587d12a824a056aec3f4c25",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M01",
    "body_sha256": "1d19194080ba7594cb5ca5b546259e60dc01f459c2dc54361bac4b021b1bb77f",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M02",
    "body_sha256": "b90203ff72cb5341385ce85f02a4754c3af6746ae1e78f97b918cc0f033d266c",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M02",
    "body_sha256": "76824e7aadef46ce546283007e40b2ca0814250751b51967d2a99e850ce316a1",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M03",
    "body_sha256": "6977a19150c2b9ac8a02604f3b1a15b096215028758bf105c62d962d5691a22a",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M03",
    "body_sha256": "4c964b1e074835b1b42cd319a395a5137c53270da7b78de80ea7324f6936fa0a",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M04",
    "body_sha256": "766d8c500b3ee012f1fb0b77cad90f377bf7a2ade3e23c13f6c843dfb2572012",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M04",
    "body_sha256": "007108d12f576c8883d59604ddce426345a90c6e9ed0e7a1437aafc5ab1a26f3",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M05",
    "body_sha256": "62e42b57cc56f4744e4b21b175f33820c8e89328f7fdc1ecf0d7e603a96bad2e",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M05",
    "body_sha256": "e6716ea33fecf03afbb1dc7a58a30ee51b6685e0a89b5c67ab50651edca5cf68",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M06",
    "body_sha256": "1ef19d038f1301ccfccdfd02e167b0b634287aacb8d686793699ca6da6eb0116",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M06",
    "body_sha256": "7c88597da294275de1a160fb5e25e3d412df0709f6f36d576c91de57b715b46c",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M07",
    "body_sha256": "51fe45d0bb168565b42e4dbeee68b9b2028e91826d39fb191116ebf04dcd6eb9",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M07",
    "body_sha256": "f02b714daf9037bef8ea76cc65b74ef882c06c04105dfa4c13a070c3303d1f9f",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M08",
    "body_sha256": "b1653c0bd306353777ddca7c66f8b52c371aa0d49d023dfb2c47208a2f9eed6b",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M08",
    "body_sha256": "499e477e271b7047aa4ccc839636e44bb5c570f983f8eff5b033a285a5417ecc",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M09",
    "body_sha256": "0fb5978601f4b6315bf2d8d4b7c2bab79b623e77ae96e7025bf84d6a8a605cee",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M09",
    "body_sha256": "e20208ccb2d7e03a8a8c71a082a166fde0ef2bef4b2e0aa778046c3ce6459625",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M10",
    "body_sha256": "984a905a10c34f26a861ab80357c742d51e67d2bccc771b46ed3d79c0535d6c4",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M10",
    "body_sha256": "75c85fb7929a76f024d84f53ea3d3c0a2141fe53024ce6a8fafb75738ad90b17",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M11",
    "body_sha256": "c2db3ce516e685194c447ae626fcb8c39c753490d30b41b7201981bc076b94e6",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M11",
    "body_sha256": "b9767ab5087bf52ca26deead1ffb9c7b85f6b5451d87c30e87160dc44ba5a4fb",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M12",
    "body_sha256": "2af4c0f64e42822f8551c14cbc1864f1bd8b02f6ea1acafc2dd21779dfb9c462",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M12",
    "body_sha256": "c4eeee13c35a8400fe03d6d23adba51c1cf2af2ccd9849265013b1f0c3ce6f59",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M13",
    "body_sha256": "71e5b7d2e707ffde0473ee7ed3118104d3c38140a3c7abaf324756307cfaaa69",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M13",
    "body_sha256": "762a014ca065acb9cb8d3453ddc8f502ad951211d790bd9fc1566688475a81ce",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M14",
    "body_sha256": "68bff934693b23359e6afc8bdfbf0051375dd6e9c5b5861d11a6bd2f74550f8b",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M14",
    "body_sha256": "31e9e89503dd246a1153386a6fb7e609639eb3f015df5ba33601d33af785353f",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M15",
    "body_sha256": "1c374eb7a998ea565c16a13053d0377138a3ba962b11a60e353c54c4b16c73ee",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M15",
    "body_sha256": "971fb696832dd5ef4431455126c797f0d8acdaca86144fa91d7a7a5ad73429cb",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M16",
    "body_sha256": "0e962ae9248590cf16a9c5387287f2a75e438aa9f5dcb980a638657a0546148d",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M16",
    "body_sha256": "116bece284c30364eaa37b4085f69d949f29890ac59df39109f490657e29f955",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M17",
    "body_sha256": "cd646f658dda04c31555c6af2e0529e620e546b38504735ffef0704cb8c6d6db",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M17",
    "body_sha256": "d0a66da8092e3bd1709446c0864f9109479d729c4b508beb2a8f55dd28d4887a",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M18",
    "body_sha256": "53aeca80e4aab195bc8795193a67fa3328fd7b19ced5c73448a3e1bc404edc36",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M18",
    "body_sha256": "f320c5626328263d222a6fc78ca16eaf15dd97d0fccc5bc0dde1746f34485510",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M19",
    "body_sha256": "36aff598d7934e6783ee775fb6e16bcbce5d190abeff965f6e5359d44bb9d96a",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M19",
    "body_sha256": "e7c4e71afbf23e04045452484a1d306b28318e397673d3590e601438b9cf2493",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M20",
    "body_sha256": "2db8cc22a41d4d5075b0f7b38cef202e9784c3476b38a11f095e0975dd06eb89",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M20",
    "body_sha256": "b59e1c44ca434f5846b92d070d17169d1caa573aec96880f00c4da58c5eb5319",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M21",
    "body_sha256": "293c017ef079f2d157cad23350216bb61c6372b3f0fd3c931c005516c4bdbd09",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M21",
    "body_sha256": "5910632f5b866e86ffecceec8647791350252f014c003b446fcd6fbd0c92e0c2",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M22",
    "body_sha256": "e35b2cccdc96a35477c7539a59bba6afbd70cbad62281c7dec3ba8787414731a",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M22",
    "body_sha256": "7e8e17d7a63baddacac40b546d4efafa3f950ee23d338e056e31cfde69adaf54",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M23",
    "body_sha256": "88590227362dbf922fcf08826a2550416c981fbcc636576f3d3323c21135e904",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M23",
    "body_sha256": "b6cdb8348e3eb3f91678ca7adba255d29aa7e784bf7a19040d996e8c7c02ede2",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "locked",
    "layout": "M24",
    "body_sha256": "09a9c57dcb72981d61a41a12d79ecaf99e3ce8bc2e191a6118867479e63e1963",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  },
  {
    "study": "one_carry",
    "arm": "unlocked",
    "layout": "M24",
    "body_sha256": "7ad4563c4fae7f4e25e28f7d2965491f61b1f4e6073daf894852a783f81dc617",
    "body": {
      "max_tokens": 512,
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "model": "deepseek-flash",
      "stream": false,
      "temperature": 0,
      "thinking": {
        "type": "disabled"
      },
      "tool_choice": "auto",
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  }
]


==> anc/followup_task_materials.json <==
{
  "scope": "Exact Chinese opening messages and native tool schemas for one representative layout in each condition. The CSV lists the D1 keys, their order, eligibility, tool order, proposals and actual effects for every layout. Reordering the two tool definitions gives the opposite menu order in the one-door keyed pairs.",
  "study_mapping": {
    "four_key_count": 44,
    "four_key_history": 45,
    "four_wording": 46,
    "one_keyed": 47,
    "one_pass": 48,
    "one_carry": 49
  },
  "examples": [
    {
      "study": "four_key_count",
      "arm": "dual_chat",
      "layout": "F01",
      "messages": [
        {
          "content": "按出现顺序用工具实际打开四扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多十六次。开门成功后，回执会给出下一扇门的登记。",
          "role": "system"
        },
        {
          "content": "企鹅是鸟类。",
          "role": "user"
        },
        {
          "content": "收到。",
          "role": "assistant"
        },
        {
          "content": "归属当前门且登记为启用的钥匙均可使用，开门效果相同，任用一把即可。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D3\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    },
    {
      "study": "four_key_count",
      "arm": "dual_plain",
      "layout": "F01",
      "messages": [
        {
          "content": "按出现顺序用工具实际打开四扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多十六次。开门成功后，回执会给出下一扇门的登记。",
          "role": "system"
        },
        {
          "content": "归属当前门且登记为启用的钥匙均可使用，开门效果相同，任用一把即可。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D3\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    },
    {
      "study": "four_key_count",
      "arm": "single_chat",
      "layout": "F01",
      "messages": [
        {
          "content": "按出现顺序用工具实际打开四扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多十六次。开门成功后，回执会给出下一扇门的登记。",
          "role": "system"
        },
        {
          "content": "企鹅是鸟类。",
          "role": "user"
        },
        {
          "content": "收到。",
          "role": "assistant"
        },
        {
          "content": "归属当前门且登记为启用的钥匙均可使用，开门效果相同，任用一把即可。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D3\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    },
    {
      "study": "four_key_count",
      "arm": "single_plain",
      "layout": "F01",
      "messages": [
        {
          "content": "按出现顺序用工具实际打开四扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多十六次。开门成功后，回执会给出下一扇门的登记。",
          "role": "system"
        },
        {
          "content": "归属当前门且登记为启用的钥匙均可使用，开门效果相同，任用一把即可。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D3\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    },
    {
      "study": "four_key_history",
      "arm": "disabled",
      "layout": "F01",
      "messages": [
        {
          "content": "按出现顺序用工具实际打开四扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多十六次。开门成功后，回执会给出下一扇门的登记。",
          "role": "system"
        },
        {
          "content": "归属当前门且登记为启用的钥匙均可使用，开门效果相同，任用一把即可。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若上一轮登记与本轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    },
    {
      "study": "four_key_history",
      "arm": "stable",
      "layout": "F01",
      "messages": [
        {
          "content": "按出现顺序用工具实际打开四扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多十六次。开门成功后，回执会给出下一扇门的登记。",
          "role": "system"
        },
        {
          "content": "归属当前门且登记为启用的钥匙均可使用，开门效果相同，任用一把即可。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若上一轮登记与本轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    },
    {
      "study": "four_wording",
      "arm": "removed",
      "layout": "F01",
      "messages": [
        {
          "content": "按出现顺序用工具实际打开四扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多十六次。开门成功后，回执会给出下一扇门的登记。",
          "role": "system"
        },
        {
          "content": "归属当前门且登记为启用的钥匙均可使用，开门效果相同。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若上一轮登记与本轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    },
    {
      "study": "four_wording",
      "arm": "retained",
      "layout": "F01",
      "messages": [
        {
          "content": "按出现顺序用工具实际打开四扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多十六次。开门成功后，回执会给出下一扇门的登记。",
          "role": "system"
        },
        {
          "content": "归属当前门且登记为启用的钥匙均可使用，开门效果相同，任用一把即可。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若上一轮登记与本轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    },
    {
      "study": "one_keyed",
      "arm": "keyed",
      "layout": "M01",
      "messages": [
        {
          "content": "用工具实际打开当前门。每次回复最多调用一个工具，整局最多四次工具调用。开门成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记打开当前门。可以直接开门，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "尝试用指定钥匙打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    },
    {
      "study": "one_pass",
      "arm": "pass",
      "layout": "M01",
      "messages": [
        {
          "content": "用工具实际通过当前门。每次回复最多调用一个工具，整局最多四次工具调用。通过成功即完成任务。",
          "role": "system"
        },
        {
          "content": "请按本轮登记通过当前门。门已打开，通过时不需要使用钥匙。可以直接通过，也可以先查看。当前门及钥匙状态在本局固定，查看只回显本轮登记中的状态。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"已打开\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准用于当前门\": true,\n      \"状态\": \"启用\"\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙的标签，返回它能否打开当前门。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "通过当前已经打开的门，无需钥匙。",
            "name": "pass_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {},
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    },
    {
      "study": "one_carry",
      "arm": "locked",
      "layout": "M01",
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"锁上\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    },
    {
      "study": "one_carry",
      "arm": "unlocked",
      "layout": "M01",
      "messages": [
        {
          "content": "请用工具实际完成任务。每次回复最多调用一个工具，整局最多四次工具调用。门打开且已带上所选钥匙即完成任务。",
          "role": "system"
        },
        {
          "content": "请从本轮登记的两把钥匙中选一把带上，并把门打开。门锁上时，用所选钥匙解锁然后开门。门未锁时，带上所选钥匙并推开门。可以直接执行，也可以先查看钥匙。\n{\n  \"当前门\": \"D1\",\n  \"当前门状态\": \"关闭\",\n  \"门锁状态\": \"未锁\",\n  \"本轮登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"获准选带\": true,\n      \"状态\": \"启用\",\n      \"匹配当前门锁\": true\n    }\n  ]\n}",
          "role": "user"
        }
      ],
      "tools": [
        {
          "function": {
            "description": "查看指定钥匙，回显本轮登记中这把钥匙的状态。",
            "name": "inspect_key",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        },
        {
          "function": {
            "description": "选中并带上指定钥匙，按本轮规则打开当前门。",
            "name": "open_door",
            "parameters": {
              "additionalProperties": false,
              "properties": {
                "key_id": {
                  "type": "string"
                }
              },
              "required": [
                "key_id"
              ],
              "type": "object"
            }
          },
          "type": "function"
        }
      ]
    }
  ]
}


==> anc/followup_trials.csv <==
study,arm,layout,menu_first,d1_keys,enabled,previous_enabled,first_proposals,first_proposal_keys,first_dispatched,first_effect,dispatched_tools,dispatched_keys,dispatched_effects,opened_doors,first_door_open_key,passed,carried_key,unlock_applied,terminal
four_key_count,dual_chat,F01,inspect_key,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_plain,F01,inspect_key,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_chat,F01,inspect_key,K2|K4,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_plain,F01,inspect_key,K2|K4,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_chat,F02,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_plain,F02,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_chat,F02,open_door,K4|K2,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_plain,F02,open_door,K4|K2,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_chat,F03,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_plain,F03,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_chat,F03,open_door,K4|K2,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_plain,F03,open_door,K4|K2,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_chat,F04,inspect_key,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_plain,F04,inspect_key,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_chat,F04,inspect_key,K2|K4,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_plain,F04,inspect_key,K2|K4,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_chat,F05,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_plain,F05,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_chat,F05,open_door,K4|K2,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_plain,F05,open_door,K4|K2,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_chat,F06,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_plain,F06,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_chat,F06,open_door,K2|K4,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_plain,F06,open_door,K2|K4,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_chat,F07,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_plain,F07,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_chat,F07,open_door,K2|K4,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_plain,F07,open_door,K2|K4,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_chat,F08,inspect_key,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_plain,F08,inspect_key,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_chat,F08,inspect_key,K4|K2,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_plain,F08,inspect_key,K4|K2,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_chat,F09,inspect_key,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_plain,F09,inspect_key,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_chat,F09,inspect_key,K2|K4,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_plain,F09,inspect_key,K2|K4,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_chat,F10,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_plain,F10,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_chat,F10,open_door,K4|K2,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_plain,F10,open_door,K4|K2,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_chat,F11,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_plain,F11,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_chat,F11,open_door,K2|K4,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_plain,F11,open_door,K2|K4,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_chat,F12,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_plain,F12,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_chat,F12,open_door,K4|K2,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_plain,F12,open_door,K4|K2,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_chat,F13,inspect_key,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_plain,F13,inspect_key,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_chat,F13,inspect_key,K2|K4,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_plain,F13,inspect_key,K2|K4,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_chat,F14,inspect_key,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_plain,F14,inspect_key,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_chat,F14,inspect_key,K2|K4,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_plain,F14,inspect_key,K2|K4,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_chat,F15,inspect_key,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_plain,F15,inspect_key,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_chat,F15,inspect_key,K4|K2,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_plain,F15,inspect_key,K4|K2,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_chat,F16,inspect_key,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_plain,F16,inspect_key,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_chat,F16,inspect_key,K4|K2,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_plain,F16,inspect_key,K4|K2,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_chat,F17,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_plain,F17,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_chat,F17,open_door,K2|K4,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_plain,F17,open_door,K2|K4,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_chat,F18,inspect_key,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_plain,F18,inspect_key,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_chat,F18,inspect_key,K4|K2,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_plain,F18,inspect_key,K4|K2,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_chat,F19,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_plain,F19,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_chat,F19,open_door,K2|K4,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_plain,F19,open_door,K2|K4,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_chat,F20,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_plain,F20,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_chat,F20,open_door,K4|K2,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_plain,F20,open_door,K4|K2,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_chat,F21,inspect_key,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_plain,F21,inspect_key,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_chat,F21,inspect_key,K4|K2,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_plain,F21,inspect_key,K4|K2,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_chat,F22,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_plain,F22,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_chat,F22,open_door,K2|K4,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_plain,F22,open_door,K2|K4,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_chat,F23,inspect_key,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,dual_plain,F23,inspect_key,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_chat,F23,inspect_key,K4|K2,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_plain,F23,inspect_key,K4|K2,K2,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_chat,F24,inspect_key,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,dual_plain,F24,inspect_key,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_count,single_chat,F24,inspect_key,K2|K4,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_count,single_plain,F24,inspect_key,K2|K4,K4,,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,disabled,F01,inspect_key,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,stable,F01,inspect_key,K2|K4,K4,K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,disabled,F02,open_door,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,stable,F02,open_door,K4|K2,K4,K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,disabled,F03,open_door,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,stable,F03,open_door,K4|K2,K4,K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,disabled,F04,inspect_key,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,stable,F04,inspect_key,K2|K4,K2,K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,disabled,F05,open_door,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,stable,F05,open_door,K4|K2,K4,K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,disabled,F06,open_door,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,stable,F06,open_door,K2|K4,K4,K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,disabled,F07,open_door,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,stable,F07,open_door,K2|K4,K2,K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,disabled,F08,inspect_key,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,stable,F08,inspect_key,K4|K2,K4,K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,disabled,F09,inspect_key,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,stable,F09,inspect_key,K2|K4,K2,K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,disabled,F10,open_door,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,stable,F10,open_door,K4|K2,K2,K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,disabled,F11,open_door,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,stable,F11,open_door,K2|K4,K4,K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,disabled,F12,open_door,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,stable,F12,open_door,K4|K2,K2,K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,disabled,F13,inspect_key,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,stable,F13,inspect_key,K2|K4,K4,K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,disabled,F14,inspect_key,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,stable,F14,inspect_key,K2|K4,K2,K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,disabled,F15,inspect_key,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,stable,F15,inspect_key,K4|K2,K4,K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,disabled,F16,inspect_key,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,stable,F16,inspect_key,K4|K2,K4,K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,disabled,F17,open_door,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,stable,F17,open_door,K2|K4,K4,K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,disabled,F18,inspect_key,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,stable,F18,inspect_key,K4|K2,K2,K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,disabled,F19,open_door,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,stable,F19,open_door,K2|K4,K2,K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,disabled,F20,open_door,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,stable,F20,open_door,K4|K2,K2,K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,disabled,F21,inspect_key,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,stable,F21,inspect_key,K4|K2,K2,K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,disabled,F22,open_door,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,stable,F22,open_door,K2|K4,K2,K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,disabled,F23,inspect_key,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,stable,F23,inspect_key,K4|K2,K2,K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_key_history,disabled,F24,inspect_key,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_key_history,stable,F24,inspect_key,K2|K4,K4,K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,removed,F01,inspect_key,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,retained,F01,inspect_key,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,removed,F02,open_door,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,retained,F02,open_door,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,removed,F03,open_door,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,retained,F03,open_door,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,removed,F04,inspect_key,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,retained,F04,inspect_key,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,removed,F05,open_door,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,retained,F05,open_door,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,removed,F06,open_door,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,retained,F06,open_door,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,removed,F07,open_door,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,retained,F07,open_door,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,removed,F08,inspect_key,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,retained,F08,inspect_key,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,removed,F09,inspect_key,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,retained,F09,inspect_key,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,removed,F10,open_door,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,retained,F10,open_door,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,removed,F11,open_door,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,retained,F11,open_door,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,removed,F12,open_door,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,retained,F12,open_door,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,removed,F13,inspect_key,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,retained,F13,inspect_key,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,removed,F14,inspect_key,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,retained,F14,inspect_key,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,removed,F15,inspect_key,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,retained,F15,inspect_key,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,removed,F16,inspect_key,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,retained,F16,inspect_key,K4|K2,K4,K4|K2,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K5|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,removed,F17,open_door,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,retained,F17,open_door,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,removed,F18,inspect_key,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,retained,F18,inspect_key,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,removed,F19,open_door,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,retained,F19,open_door,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K5|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,removed,F20,open_door,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,retained,F20,open_door,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K3|K1|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,removed,F21,inspect_key,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,retained,F21,inspect_key,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K3|K1,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,removed,F22,open_door,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,retained,F22,open_door,K2|K4,K2,K2|K4,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,removed,F23,inspect_key,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,retained,F23,inspect_key,K4|K2,K2,K4|K2,open_door,K2,1,door_opened,open_door|open_door|open_door|open_door,K2|K5|K1|K3,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K2,0,,,all_opened
four_wording,removed,F24,inspect_key,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
four_wording,retained,F24,inspect_key,K2|K4,K4,K2|K4,open_door,K4,1,door_opened,open_door|open_door|open_door|open_door,K4|K1|K3|K5,door_opened|door_opened|door_opened|door_opened,D1|D2|D3|D4,K4,0,,,all_opened
one_keyed,keyed,M01,inspect_key,K2|K3,K2|K3,,inspect_key,K2,1,same_door_active,inspect_key|open_door,K2|K2,same_door_active|door_opened,D1,K2,0,,,opened
one_keyed,keyed,M02,open_door,K2|K3,K2|K3,,open_door,K2,1,door_opened,open_door,K2,door_opened,D1,K2,0,,,opened
one_keyed,keyed,M03,open_door,K2|K1,K2|K1,,inspect_key,K2,1,same_door_active,inspect_key|open_door,K2|K2,same_door_active|door_opened,D1,K2,0,,,opened
one_keyed,keyed,M04,inspect_key,K4|K1,K4|K1,,inspect_key,K4,1,same_door_active,inspect_key|open_door,K4|K4,same_door_active|door_opened,D1,K4,0,,,opened
one_keyed,keyed,M05,open_door,K4|K1,K4|K1,,open_door,K4,1,door_opened,open_door,K4,door_opened,D1,K4,0,,,opened
one_keyed,keyed,M06,inspect_key,K1|K4,K1|K4,,open_door,K1,1,door_opened,open_door,K1,door_opened,D1,K1,0,,,opened
one_keyed,keyed,M07,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door,K4,door_opened,D1,K4,0,,,opened
one_keyed,keyed,M08,open_door,K3|K4,K3|K4,,open_door,K3,1,door_opened,open_door,K3,door_opened,D1,K3,0,,,opened
one_keyed,keyed,M09,open_door,K1|K2,K1|K2,,open_door,K1,1,door_opened,open_door,K1,door_opened,D1,K1,0,,,opened
one_keyed,keyed,M10,open_door,K1|K4,K1|K4,,open_door,K1,1,door_opened,open_door,K1,door_opened,D1,K1,0,,,opened
one_keyed,keyed,M11,inspect_key,K3|K2,K3|K2,,inspect_key,K3,1,same_door_active,inspect_key|open_door,K3|K3,same_door_active|door_opened,D1,K3,0,,,opened
one_keyed,keyed,M12,open_door,K3|K2,K3|K2,,open_door,K3,1,door_opened,open_door,K3,door_opened,D1,K3,0,,,opened
one_keyed,keyed,M13,inspect_key,K1|K2,K1|K2,,inspect_key,K1,1,same_door_active,inspect_key|open_door,K1|K1,same_door_active|door_opened,D1,K1,0,,,opened
one_keyed,keyed,M14,inspect_key,K4|K2,K4|K2,,inspect_key,K4,1,same_door_active,inspect_key|open_door,K4|K4,same_door_active|door_opened,D1,K4,0,,,opened
one_keyed,keyed,M15,inspect_key,K2|K4,K2|K4,,inspect_key,K2,1,same_door_active,inspect_key|open_door,K2|K2,same_door_active|door_opened,D1,K2,0,,,opened
one_keyed,keyed,M16,inspect_key,K3|K4,K3|K4,,inspect_key,K3,1,same_door_active,inspect_key|open_door,K3|K3,same_door_active|door_opened,D1,K3,0,,,opened
one_keyed,keyed,M17,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door,K2,door_opened,D1,K2,0,,,opened
one_keyed,keyed,M18,inspect_key,K2|K1,K2|K1,,open_door,K2,1,door_opened,open_door,K2,door_opened,D1,K2,0,,,opened
one_keyed,keyed,M19,open_door,K1|K3,K1|K3,,open_door,K1,1,door_opened,open_door,K1,door_opened,D1,K1,0,,,opened
one_keyed,keyed,M20,inspect_key,K3|K1,K3|K1,,inspect_key,K3,1,same_door_active,inspect_key|open_door,K3|K3,same_door_active|door_opened,D1,K3,0,,,opened
one_keyed,keyed,M21,inspect_key,K4|K3,K4|K3,,open_door,K4,1,door_opened,open_door,K4,door_opened,D1,K4,0,,,opened
one_keyed,keyed,M22,open_door,K4|K3,K4|K3,,open_door,K4,1,door_opened,open_door,K4,door_opened,D1,K4,0,,,opened
one_keyed,keyed,M23,open_door,K3|K1,K3|K1,,open_door,K3,1,door_opened,open_door,K3,door_opened,D1,K3,0,,,opened
one_keyed,keyed,M24,inspect_key,K1|K3,K1|K3,,inspect_key,K1,1,same_door_active,inspect_key|open_door,K1|K1,same_door_active|door_opened,D1,K1,0,,,opened
one_pass,pass,M01,inspect_key,K2|K3,K2|K3,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M02,pass_door,K2|K3,K2|K3,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M03,pass_door,K2|K1,K2|K1,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M04,inspect_key,K4|K1,K4|K1,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M05,pass_door,K4|K1,K4|K1,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M06,inspect_key,K1|K4,K1|K4,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M07,pass_door,K4|K2,K4|K2,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M08,pass_door,K3|K4,K3|K4,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M09,pass_door,K1|K2,K1|K2,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M10,pass_door,K1|K4,K1|K4,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M11,inspect_key,K3|K2,K3|K2,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M12,pass_door,K3|K2,K3|K2,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M13,inspect_key,K1|K2,K1|K2,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M14,inspect_key,K4|K2,K4|K2,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M15,inspect_key,K2|K4,K2|K4,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M16,inspect_key,K3|K4,K3|K4,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M17,pass_door,K2|K4,K2|K4,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M18,inspect_key,K2|K1,K2|K1,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M19,pass_door,K1|K3,K1|K3,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M20,inspect_key,K3|K1,K3|K1,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M21,inspect_key,K4|K3,K4|K3,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M22,pass_door,K4|K3,K4|K3,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M23,pass_door,K3|K1,K3|K1,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_pass,pass,M24,inspect_key,K1|K3,K1|K3,,pass_door,-,1,door_passed,pass_door,-,door_passed,,,1,,,passed
one_carry,locked,M01,inspect_key,K2|K3,K2|K3,,inspect_key|inspect_key,K2|K3,0,invalid_action_batch,,,,,,0,,0,invalid_action_batch
one_carry,unlocked,M01,inspect_key,K2|K3,K2|K3,,open_door,K2,1,door_opened,open_door,K2,door_opened,D1,K2,0,K2,0,opened
one_carry,locked,M02,open_door,K2|K3,K2|K3,,open_door,K2,1,door_opened,open_door,K2,door_opened,D1,K2,0,K2,1,opened
one_carry,unlocked,M02,open_door,K2|K3,K2|K3,,open_door,K2,1,door_opened,open_door,K2,door_opened,D1,K2,0,K2,0,opened
one_carry,locked,M03,open_door,K2|K1,K2|K1,,open_door,K2,1,door_opened,open_door,K2,door_opened,D1,K2,0,K2,1,opened
one_carry,unlocked,M03,open_door,K2|K1,K2|K1,,open_door,K2,1,door_opened,open_door,K2,door_opened,D1,K2,0,K2,0,opened
one_carry,locked,M04,inspect_key,K4|K1,K4|K1,,inspect_key|inspect_key,K4|K1,0,invalid_action_batch,,,,,,0,,0,invalid_action_batch
one_carry,unlocked,M04,inspect_key,K4|K1,K4|K1,,open_door,K4,1,door_opened,open_door,K4,door_opened,D1,K4,0,K4,0,opened
one_carry,locked,M05,open_door,K4|K1,K4|K1,,open_door,K4,1,door_opened,open_door,K4,door_opened,D1,K4,0,K4,1,opened
one_carry,unlocked,M05,open_door,K4|K1,K4|K1,,open_door,K4,1,door_opened,open_door,K4,door_opened,D1,K4,0,K4,0,opened
one_carry,locked,M06,inspect_key,K1|K4,K1|K4,,inspect_key|inspect_key,K1|K4,0,invalid_action_batch,,,,,,0,,0,invalid_action_batch
one_carry,unlocked,M06,inspect_key,K1|K4,K1|K4,,open_door,K1,1,door_opened,open_door,K1,door_opened,D1,K1,0,K1,0,opened
one_carry,locked,M07,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door,K4,door_opened,D1,K4,0,K4,1,opened
one_carry,unlocked,M07,open_door,K4|K2,K4|K2,,open_door,K4,1,door_opened,open_door,K4,door_opened,D1,K4,0,K4,0,opened
one_carry,locked,M08,open_door,K3|K4,K3|K4,,open_door,K3,1,door_opened,open_door,K3,door_opened,D1,K3,0,K3,1,opened
one_carry,unlocked,M08,open_door,K3|K4,K3|K4,,open_door,K3,1,door_opened,open_door,K3,door_opened,D1,K3,0,K3,0,opened
one_carry,locked,M09,open_door,K1|K2,K1|K2,,open_door,K1,1,door_opened,open_door,K1,door_opened,D1,K1,0,K1,1,opened
one_carry,unlocked,M09,open_door,K1|K2,K1|K2,,open_door,K1,1,door_opened,open_door,K1,door_opened,D1,K1,0,K1,0,opened
one_carry,locked,M10,open_door,K1|K4,K1|K4,,open_door,K1,1,door_opened,open_door,K1,door_opened,D1,K1,0,K1,1,opened
one_carry,unlocked,M10,open_door,K1|K4,K1|K4,,open_door,K1,1,door_opened,open_door,K1,door_opened,D1,K1,0,K1,0,opened
one_carry,locked,M11,inspect_key,K3|K2,K3|K2,,inspect_key|inspect_key,K3|K2,0,invalid_action_batch,,,,,,0,,0,invalid_action_batch
one_carry,unlocked,M11,inspect_key,K3|K2,K3|K2,,open_door,K3,1,door_opened,open_door,K3,door_opened,D1,K3,0,K3,0,opened
one_carry,locked,M12,open_door,K3|K2,K3|K2,,open_door,K3,1,door_opened,open_door,K3,door_opened,D1,K3,0,K3,1,opened
one_carry,unlocked,M12,open_door,K3|K2,K3|K2,,open_door,K3,1,door_opened,open_door,K3,door_opened,D1,K3,0,K3,0,opened
one_carry,locked,M13,inspect_key,K1|K2,K1|K2,,inspect_key|inspect_key,K1|K2,0,invalid_action_batch,,,,,,0,,0,invalid_action_batch
one_carry,unlocked,M13,inspect_key,K1|K2,K1|K2,,open_door,K1,1,door_opened,open_door,K1,door_opened,D1,K1,0,K1,0,opened
one_carry,locked,M14,inspect_key,K4|K2,K4|K2,,inspect_key|inspect_key,K4|K2,0,invalid_action_batch,,,,,,0,,0,invalid_action_batch
one_carry,unlocked,M14,inspect_key,K4|K2,K4|K2,,inspect_key|inspect_key,K4|K2,0,invalid_action_batch,,,,,,0,,0,invalid_action_batch
one_carry,locked,M15,inspect_key,K2|K4,K2|K4,,inspect_key|inspect_key,K2|K4,0,invalid_action_batch,,,,,,0,,0,invalid_action_batch
one_carry,unlocked,M15,inspect_key,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door,K2,door_opened,D1,K2,0,K2,0,opened
one_carry,locked,M16,inspect_key,K3|K4,K3|K4,,inspect_key|inspect_key,K3|K4,0,invalid_action_batch,,,,,,0,,0,invalid_action_batch
one_carry,unlocked,M16,inspect_key,K3|K4,K3|K4,,open_door,K3,1,door_opened,open_door,K3,door_opened,D1,K3,0,K3,0,opened
one_carry,locked,M17,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door,K2,door_opened,D1,K2,0,K2,1,opened
one_carry,unlocked,M17,open_door,K2|K4,K2|K4,,open_door,K2,1,door_opened,open_door,K2,door_opened,D1,K2,0,K2,0,opened
one_carry,locked,M18,inspect_key,K2|K1,K2|K1,,inspect_key|inspect_key,K2|K1,0,invalid_action_batch,,,,,,0,,0,invalid_action_batch
one_carry,unlocked,M18,inspect_key,K2|K1,K2|K1,,open_door,K2,1,door_opened,open_door,K2,door_opened,D1,K2,0,K2,0,opened
one_carry,locked,M19,open_door,K1|K3,K1|K3,,open_door,K1,1,door_opened,open_door,K1,door_opened,D1,K1,0,K1,1,opened
one_carry,unlocked,M19,open_door,K1|K3,K1|K3,,open_door,K1,1,door_opened,open_door,K1,door_opened,D1,K1,0,K1,0,opened
one_carry,locked,M20,inspect_key,K3|K1,K3|K1,,open_door,K3,1,door_opened,open_door,K3,door_opened,D1,K3,0,K3,1,opened
one_carry,unlocked,M20,inspect_key,K3|K1,K3|K1,,open_door,K3,1,door_opened,open_door,K3,door_opened,D1,K3,0,K3,0,opened
one_carry,locked,M21,inspect_key,K4|K3,K4|K3,,inspect_key|inspect_key,K4|K3,0,invalid_action_batch,,,,,,0,,0,invalid_action_batch
one_carry,unlocked,M21,inspect_key,K4|K3,K4|K3,,open_door,K4,1,door_opened,open_door,K4,door_opened,D1,K4,0,K4,0,opened
one_carry,locked,M22,open_door,K4|K3,K4|K3,,open_door,K4,1,door_opened,open_door,K4,door_opened,D1,K4,0,K4,1,opened
one_carry,unlocked,M22,open_door,K4|K3,K4|K3,,open_door,K4,1,door_opened,open_door,K4,door_opened,D1,K4,0,K4,0,opened
one_carry,locked,M23,open_door,K3|K1,K3|K1,,open_door,K3,1,door_opened,open_door,K3,door_opened,D1,K3,0,K3,1,opened
one_carry,unlocked,M23,open_door,K3|K1,K3|K1,,open_door,K3,1,door_opened,open_door,K3,door_opened,D1,K3,0,K3,0,opened
one_carry,locked,M24,inspect_key,K1|K3,K1|K3,,inspect_key|inspect_key,K1|K3,0,invalid_action_batch,,,,,,0,,0,invalid_action_batch
one_carry,unlocked,M24,inspect_key,K1|K3,K1|K3,,open_door,K1,1,door_opened,open_door,K1,door_opened,D1,K1,0,K1,0,opened


==> anc/recount.py <==
#!/usr/bin/env python3
"""Recount the two complete four-arm batches from the released evidence."""

import csv
import json
from collections import Counter
from itertools import permutations
from pathlib import Path


ROOT = Path(__file__).resolve().parent
ARMS = ("none", "short", "long_one", "long_four")
BATCHES = {"original": "Y", "expansion": "X"}
TEXT_LABELS = ("correct", "incorrect", "ambiguous", "unasserted")


def require(condition, message):
    if not condition:
        raise ValueError(message)


def read_materials():
    with (ROOT / "task_materials.json").open(encoding="utf-8") as stream:
        materials = json.load(stream)
    cases = {(case["batch"], case["layout"]): case for case in materials["layouts"]}
    expected_cases = {(batch, f"{prefix}{i:02d}")
                      for batch, prefix in BATCHES.items() for i in range(1, 25)}
    require(set(cases) == expected_cases and len(materials["layouts"]) == 48,
            "Unexpected or duplicate layout")
    require(set(materials["history"]) == set(ARMS), "History roster mismatch")
    for batch in BATCHES:
        orders = Counter(tuple(case["send_order"]) for case in cases.values()
                         if case["batch"] == batch)
        require(orders == Counter(permutations(ARMS)), f"Unbalanced order in {batch}")
    return cases


def read_trials(cases):
    with (ROOT / "trial_outcomes.csv").open(newline="", encoding="utf-8") as stream:
        rows = list(csv.DictReader(stream))
    indexed = {(row["batch"], row["layout"], row["arm"]): row for row in rows}
    expected = {(*layout, arm) for layout in cases for arm in ARMS}
    require(set(indexed) == expected and len(rows) == len(expected),
            "Missing, unexpected or duplicate trial")
    for slot, row in indexed.items():
        case = cases[slot[:2]]
        first = (row["first_tool"], row["first_key"], row["first_dispatched"],
                 row["first_effect"])
        second = (row["second_tool"], row["second_key"], row["second_dispatched"],
                  row["second_effect"])
        enabled = case["d1_enabled_key"]
        require(int(row["send_position"]) == case["send_order"].index(row["arm"]) + 1,
                f"Send position mismatch: {slot}")
        require(row["d1_opened"] == "1", f"Unexpected terminal state: {slot}")
        require(row.get("first_text_label") in TEXT_LABELS,
                f"Missing or unknown visible response label: {slot}")
        direct = first == ("open_door", enabled, "1", "door_opened") and second == ("",) * 4
        inspected = (first == ("inspect_key", enabled, "1", "same_door_active")
                     and second == ("open_door", enabled, "1", "door_opened"))
        require(direct or inspected, f"Unrecognized trace: {slot}")
    return indexed


def compare(indexed, batch, left, right):
    """Count the paired changes in first-step inspection, with left minus right."""
    prefix = BATCHES[batch]
    pairs = Counter()
    same_key = same_key_on_flip = 0
    for i in range(1, 25):
        a, b = (indexed[batch, f"{prefix}{i:02d}", arm] for arm in (left, right))
        checked_a, checked_b = (row["first_tool"] == "inspect_key" for row in (a, b))
        pairs[checked_a, checked_b] += 1
        same = (a["second_key"] or a["first_key"]) == (b["second_key"] or b["first_key"])
        same_key += same
        same_key_on_flip += same and checked_a != checked_b
    left_only, right_only = pairs[True, False], pairs[False, True]
    return {"left_only": left_only, "right_only": right_only,
            "net": left_only - right_only, "n_pairs": 24,
            "same_opening_key": same_key, "same_opening_key_on_inspection_flip": same_key_on_flip}


def recount(indexed):
    summaries = {}
    for batch in (*BATCHES, "combined"):
        groups = {arm: [row for row in indexed.values()
                        if row["arm"] == arm and (batch == "combined" or row["batch"] == batch)]
                  for arm in ARMS}
        arms = {arm: {"n": len(rows),
                      "inspect_then_open_same_key": sum(row["first_tool"] == "inspect_key" for row in rows),
                      "open_directly": sum(row["first_tool"] == "open_door" for row in rows),
                      "opened_d1": sum(int(row["d1_opened"]) for row in rows),
                      "calls": sum(1 + bool(row["second_tool"]) for row in rows),
                      "first_text_labels": {label: sum(row["first_text_label"] == label
                                                         for row in rows)
                                            for label in TEXT_LABELS}}
                for arm, rows in groups.items()}
        inspection_labels = Counter(row["first_text_label"] for rows in groups.values()
                                    for row in rows if row["first_tool"] == "inspect_key")
        summaries[batch] = {"arms": arms,
                            "total_calls": sum(arm["calls"] for arm in arms.values()),
                            "first_text_labels_on_inspection": {
                                label: inspection_labels[label] for label in TEXT_LABELS}}
        if batch != "combined":
            comparisons = (("none", "short"), ("long_one", "short"), ("long_four", "long_one"))
            summaries[batch]["paired_inspection"] = {
                f"{left}-{right}": compare(indexed, batch, left, right)
                for left, right in comparisons}
    history_pairs = [summaries[batch]["paired_inspection"]["none-short"] for batch in BATCHES]
    summaries["combined"]["none_short_pairing"] = {
        metric: sum(pairs[metric] for pairs in history_pairs) for metric in history_pairs[0]
    }
    return summaries


if __name__ == "__main__":
    print(json.dumps(recount(read_trials(read_materials())), indent=2, ensure_ascii=False))


==> anc/recount_followups.py <==
"""Recount the six follow-up action studies from the published trial rows (offline)."""

import csv
from collections import Counter, defaultdict
import hashlib
import json
from pathlib import Path


ARMS = {
    "four_key_count": ("single_plain", "dual_plain", "single_chat", "dual_chat"),
    "four_key_history": ("stable", "disabled"),
    "four_wording": ("retained", "removed"),
    "one_keyed": ("keyed",),
    "one_pass": ("pass",),
    "one_carry": ("locked", "unlocked"),
}
INSPECT = "inspect_key"
OPEN = "open_door"
PASS = "pass_door"
LOCK_STATUS = {"locked": "锁上", "unlocked": "未锁"}


def fields(value):
    """Ordered lists use | between entries. An argument-free call has key '-'."""
    return value.split("|") if value else []


def require(check, message):
    if not check:
        raise ValueError(message)


def checked(row):
    return row["first_dispatched"] == "1" and row["first_proposals"] == INSPECT


def proposed(row):
    return INSPECT in fields(row["first_proposals"])


def completed(row):
    return row["terminal"] in {"all_opened", "opened", "passed"}


def verify_row(row):
    context = f"{row['study']}/{row['arm']}/{row['layout']}"
    keys = fields(row["d1_keys"])
    enabled = fields(row["enabled"])
    proposed_tools = fields(row["first_proposals"])
    proposed_keys = fields(row["first_proposal_keys"])
    tools = fields(row["dispatched_tools"])
    arguments = fields(row["dispatched_keys"])
    effects = fields(row["dispatched_effects"])
    doors = fields(row["opened_doors"])
    require(len(set(keys)) == len(keys) == 2 and enabled and set(enabled) <= set(keys), context)
    require(len(proposed_tools) == len(proposed_keys) and proposed_tools, context)
    require(len(tools) == len(arguments) == len(effects), context)
    require(set(proposed_tools + tools) <= {INSPECT, OPEN, PASS}, context)
    require(row["menu_first"] in {INSPECT, PASS if row["study"] == "one_pass" else OPEN}, context)
    if row["first_dispatched"] == "1":
        require(len(proposed_tools) == 1 and tools, context)
        require((tools[0], arguments[0], effects[0]) ==
                (proposed_tools[0], proposed_keys[0], row["first_effect"]), context)
    else:
        require(row["first_dispatched"] == "0" and len(proposed_tools) > 1, context)
        require(not tools and row["first_effect"] == row["terminal"] == "invalid_action_batch", context)
    if proposed_tools == [INSPECT, INSPECT]:
        require(set(proposed_keys) == set(keys), context)
    require(doors == [f"D{i+1}" for i in range(effects.count("door_opened"))], context)
    if doors:
        first_open = effects.index("door_opened")
        require(tools[first_open] == OPEN and arguments[first_open] == row["first_door_open_key"], context)
        require(row["first_door_open_key"] in enabled, context)
    else:
        require(not row["first_door_open_key"], context)
    require((row["passed"] == "1") == ("door_passed" in effects), context)
    if row["study"] == "one_carry":
        require(row["carried_key"] == row["first_door_open_key"], context)
        require(row["unlock_applied"] == str(int(bool(doors) and row["arm"] == "locked")), context)
        require(completed(row) == bool(row["carried_key"]), context)
    else:
        require(row["carried_key"] == row["unlock_applied"] == "", context)
    if row["study"].startswith("four_"):
        require(completed(row) == (len(doors) == 4), context)
    if row["study"] == "one_pass":
        require(completed(row) == (row["passed"] == "1"), context)
    if row["study"] == "one_keyed":
        require(completed(row) == bool(doors), context)


def load_trials():
    groups = defaultdict(dict)
    with Path(__file__).with_name("followup_trials.csv").open(encoding="utf-8", newline="") as stream:
        for row in csv.DictReader(stream):
            verify_row(row)
            group = groups[row["study"], row["arm"]]
            require(row["layout"] not in group, "duplicate trial")
            group[row["layout"]] = row
    require(set(groups) == {(s, a) for s, arms in ARMS.items() for a in arms}, "condition coverage")
    for (study, arm), group in groups.items():
        prefix = "F" if study.startswith("four_") else "M"
        require(set(group) == {f"{prefix}{n:02d}" for n in range(1, 25)}, f"{study}/{arm} layouts")
    return groups


def canonical_body(body):
    return json.dumps(body, ensure_ascii=False, separators=(",", ":"), sort_keys=True).encode("utf-8")


def verify_pair_requests(groups, records):
    expected = {
        (study, arm, layout): row
        for (study, arm), rows in groups.items() if study in {"one_keyed", "one_carry"}
        for layout, row in rows.items()
    }
    seen = set()
    menu_pairs, lock_pairs = defaultdict(dict), defaultdict(dict)
    for record in records:
        study, arm, layout = identity = tuple(record[name] for name in ("study", "arm", "layout"))
        context = f"{study}/{arm}/{layout}"
        require(identity in expected and identity not in seen, f"{context}: unexpected or duplicate request")
        seen.add(identity)
        row, body = expected[identity], record["body"]
        require(hashlib.sha256(canonical_body(body)).hexdigest() == record["body_sha256"],
                f"{context}: request body hash differs")
        messages, tools = body["messages"], body["tools"]
        require([message["role"] for message in messages] == ["system", "user"],
                f"{context}: unexpected message history")
        menu = [tool["function"]["name"] for tool in tools]
        require(len(menu) == 2 and set(menu) == {INSPECT, OPEN} and menu[0] == row["menu_first"],
                f"{context}: menu differs from trial row")
        instruction, _, register_text = messages[1]["content"].partition("\n")
        register = json.loads(register_text)
        key_rows = register["本轮登记"]
        keys = [entry["钥匙"] for entry in key_rows]
        enabled = [entry["钥匙"] for entry in key_rows if entry["状态"] == "启用"]
        require(register["当前门"] == "D1" and keys == fields(row["d1_keys"]) and
                enabled == fields(row["enabled"]), f"{context}: register differs from trial row")
        if study == "one_keyed":
            pair = menu_pairs[tuple(keys)]
            require(menu[0] not in pair, f"{context}: repeated menu in ordered-key pair")
            pair[menu[0]] = canonical_body(dict(body, tools=sorted(tools, key=lambda tool: tool["function"]["name"])))
        else:
            status = LOCK_STATUS[arm]
            marker = f'"门锁状态": "{status}"'
            require(register["门锁状态"] == status and register_text.count(marker) == 1,
                    f"{context}: lock value differs from trial arm")
            normalized = register_text.replace(marker, '"门锁状态": null', 1)
            normalized_user = dict(messages[1], content=f"{instruction}\n{normalized}")
            lock_pairs[layout][arm] = canonical_body(dict(body, messages=[messages[0], normalized_user]))

    require(seen == set(expected), "first-request coverage")
    require(len(menu_pairs) == 12 and all(set(pair) == {INSPECT, OPEN} for pair in menu_pairs.values()),
            "menu request pairing")
    for keys, pair in menu_pairs.items():
        require(pair[INSPECT] == pair[OPEN], f"{keys}: keyed requests differ beyond tool order")
    require(len(lock_pairs) == 24 and all(set(pair) == set(LOCK_STATUS) for pair in lock_pairs.values()),
            "lock request pairing")
    for layout, pair in lock_pairs.items():
        require(pair["locked"] == pair["unlocked"], f"{layout}: carry requests differ beyond lock status")
    print("First requests: 12 pairs differ only in native tool order; 24 pairs differ only in lock-status value.")


def paired(label, left, right, metric, compare_menu=True):
    require(left.keys() == right.keys(), f"{label}: paired identifiers differ")
    counts = Counter()
    for identity in left:
        a, b = left[identity], right[identity]
        require(a["d1_keys"] == b["d1_keys"], f"{label}: candidate order differs")
        if compare_menu:
            require(a["menu_first"] == b["menu_first"], f"{label}: tool order differs")
        counts[metric(a), metric(b)] += 1
    first, reverse = counts[True, False], counts[False, True]
    print(f"{label}: first only={first}; second only={reverse}; both={counts[True, True]}; "
          f"neither={counts[False, False]}; net={first-reverse:+d}/{len(left)}")


def main():
    groups = load_trials()
    with Path(__file__).with_name("followup_pair_requests.json").open(encoding="utf-8") as stream:
        verify_pair_requests(groups, json.load(stream))
    for study, arms in ARMS.items():
        for arm in arms:
            rows = list(groups[study, arm].values())
            print(f"{study}/{arm}: n={len(rows)}, first inspection proposed={sum(map(proposed, rows))}, "
                  f"first inspection dispatched={sum(map(checked, rows))}, "
                  f"direct open/pass={sum(r['first_effect'] in {'door_opened', 'door_passed'} for r in rows)}, "
                  f"completed={sum(map(completed, rows))}")
    for study, a, b in [
        ("four_key_count", "dual_plain", "single_plain"),
        ("four_key_count", "dual_chat", "single_chat"),
        ("four_key_history", "disabled", "stable"),
        ("four_wording", "removed", "retained"),
    ]:
        paired(f"{study}, actual first check: {a}/{b}", groups[study, a], groups[study, b], checked)

    dual = list(groups["four_key_count", "dual_chat"].values()) + list(groups["four_key_count", "dual_plain"].values())
    earlier = sum(r["first_door_open_key"] == fields(r["d1_keys"])[0] for r in dual)
    print(f"Both eligible, four doors: earlier D1 candidate opened D1 in {earlier}/{len(dual)}.")
    formerly_earlier = [r for r in groups["four_key_history", "disabled"].values()
                        if fields(r["d1_keys"])[0] in fields(r["previous_enabled"])
                        and fields(r["d1_keys"])[0] not in fields(r["enabled"])]
    later = sum(r["first_effect"] == "door_opened" and r["first_door_open_key"] == fields(r["d1_keys"])[1]
                for r in formerly_earlier)
    print(f"Earlier candidate deactivated: opened directly with later D1 candidate in {later}/{len(formerly_earlier)}.")

    keyed = groups["one_keyed", "keyed"]
    menus = defaultdict(dict)
    for row in keyed.values():
        group = menus[row["menu_first"]]
        require(row["d1_keys"] not in group, "duplicate ordered key pair")
        group[row["d1_keys"]] = row
    require(len(menus[INSPECT]) == len(menus[OPEN]) == 12, "menu balance")
    for menu in (INSPECT, OPEN):
        subset = menus[menu].values()
        print(f"One keyed door, {menu} first: actual first inspections={sum(map(checked, subset))}/{len(subset)}.")
    paired("One keyed door, actual first check: inspect-first/open-first", menus[INSPECT], menus[OPEN],
           checked, compare_menu=False)
    checks = [r for r in keyed.values() if checked(r)]
    same = sum(fields(r["dispatched_tools"]) == [INSPECT, OPEN] and
               r["first_proposal_keys"] == r["first_door_open_key"] for r in checks)
    print(f"Checked and immediately opened with same key: {same}/{len(checks)}.")
    print(f"Selected first-listed key: {sum(r['first_door_open_key'] == fields(r['d1_keys'])[0] for r in keyed.values())}/{len(keyed)}.")
    passed = groups["one_pass", "pass"]
    require(all((r["menu_first"] == INSPECT) == (passed[k]["menu_first"] == INSPECT) for k, r in keyed.items()),
            "corresponding closed/open layouts changed menu ordering")
    paired("Across batches, actual first check: keyed/open passage", keyed, passed, checked, compare_menu=False)

    locked, unlocked = groups["one_carry", "locked"], groups["one_carry", "unlocked"]
    paired("Carry, actual first check: locked/unlocked", locked, unlocked, checked)
    paired("Carry, proposed first check: locked/unlocked", locked, unlocked, proposed)
    for status, group in [("locked", locked), ("unlocked", unlocked)]:
        for menu in [INSPECT, OPEN]:
            subset = [r for r in group.values() if r["menu_first"] == menu]
            print(f"Carry {status}, {menu} first: proposed inspections={sum(map(proposed, subset))}/{len(subset)}.")
        carried = [r for r in group.values() if r["carried_key"]]
        print(f"Carry {status}: rejected dual-inspect replies={sum(r['first_proposals'] == 'inspect_key|inspect_key' and r['terminal'] == 'invalid_action_batch' for r in group.values())}; "
              f"carried by key={dict(sorted(Counter(r['carried_key'] for r in carried).items()))}; "
              f"carried first-listed={sum(r['carried_key'] == fields(r['d1_keys'])[0] for r in carried)}/{len(carried)}; "
              f"mechanical unlocks={sum(r['unlock_applied'] == '1' for r in group.values())}.")


if __name__ == "__main__":
    main()


==> anc/task_materials.json <==
{
  "model_request_config": {
    "max_tokens": 512,
    "model": "deepseek-flash",
    "stream": false,
    "temperature": 0,
    "thinking": {
      "type": "disabled"
    },
    "tool_choice": "auto"
  },
  "history": {
    "long_four": [
      {
        "content": "企鹅是鸟类，很多种类生活在南半球。不同种类对气候的适应各有特点。",
        "role": "user"
      },
      {
        "content": "收到。",
        "role": "assistant"
      },
      {
        "content": "企鹅有厚密的羽毛，羽毛之间留有空气，有助于它们在冷水中保暖。",
        "role": "user"
      },
      {
        "content": "收到。",
        "role": "assistant"
      },
      {
        "content": "企鹅的翅膀呈鳍状，适合在水中划动。它们在岸上的步态和在水里的姿态很不一样。",
        "role": "user"
      },
      {
        "content": "收到。",
        "role": "assistant"
      },
      {
        "content": "许多企鹅成群生活。南半球的海岸、岛屿和冰缘一带有不同种类的企鹅栖息。",
        "role": "user"
      },
      {
        "content": "收到。",
        "role": "assistant"
      }
    ],
    "none": [],
    "long_one": [
      {
        "content": "企鹅是鸟类，很多种类生活在南半球。不同种类对气候的适应各有特点。\n\n企鹅有厚密的羽毛，羽毛之间留有空气，有助于它们在冷水中保暖。\n\n企鹅的翅膀呈鳍状，适合在水中划动。它们在岸上的步态和在水里的姿态很不一样。\n\n许多企鹅成群生活。南半球的海岸、岛屿和冰缘一带有不同种类的企鹅栖息。",
        "role": "user"
      },
      {
        "content": "收到。",
        "role": "assistant"
      }
    ],
    "short": [
      {
        "content": "企鹅是鸟类。",
        "role": "user"
      },
      {
        "content": "收到。",
        "role": "assistant"
      }
    ]
  },
  "tool_definitions": {
    "open_door": {
      "function": {
        "description": "尝试用指定钥匙打开当前门。",
        "name": "open_door",
        "parameters": {
          "additionalProperties": false,
          "properties": {
            "key_id": {
              "type": "string"
            }
          },
          "required": [
            "key_id"
          ],
          "type": "object"
        }
      },
      "type": "function"
    },
    "inspect_key": {
      "function": {
        "description": "查看指定钥匙的标签，返回它能否打开当前门。",
        "name": "inspect_key",
        "parameters": {
          "additionalProperties": false,
          "properties": {
            "key_id": {
              "type": "string"
            }
          },
          "required": [
            "key_id"
          ],
          "type": "object"
        }
      },
      "type": "function"
    }
  },
  "layouts": [
    {
      "batch": "original",
      "layout": "Y01",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_four",
        "none",
        "long_one",
        "short"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "original",
      "layout": "Y02",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_one",
        "none",
        "long_four",
        "short"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "original",
      "layout": "Y03",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "short",
        "none",
        "long_one",
        "long_four"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "original",
      "layout": "Y04",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_one",
        "short",
        "long_four",
        "none"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "original",
      "layout": "Y05",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "none",
        "long_one",
        "short",
        "long_four"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "original",
      "layout": "Y06",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "long_four",
        "long_one",
        "short",
        "none"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "original",
      "layout": "Y07",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "short",
        "none",
        "long_four",
        "long_one"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "original",
      "layout": "Y08",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "short",
        "long_one",
        "none",
        "long_four"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "original",
      "layout": "Y09",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "short",
        "long_four",
        "none",
        "long_one"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "original",
      "layout": "Y10",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "none",
        "long_four",
        "long_one",
        "short"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "original",
      "layout": "Y11",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "none",
        "short",
        "long_one",
        "long_four"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "original",
      "layout": "Y12",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "long_four",
        "none",
        "short",
        "long_one"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "original",
      "layout": "Y13",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "long_one",
        "long_four",
        "none",
        "short"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "original",
      "layout": "Y14",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_one",
        "none",
        "short",
        "long_four"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "original",
      "layout": "Y15",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_one",
        "short",
        "none",
        "long_four"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "original",
      "layout": "Y16",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "none",
        "short",
        "long_four",
        "long_one"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "original",
      "layout": "Y17",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_four",
        "long_one",
        "none",
        "short"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "original",
      "layout": "Y18",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "none",
        "long_one",
        "long_four",
        "short"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "original",
      "layout": "Y19",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "short",
        "long_one",
        "long_four",
        "none"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "original",
      "layout": "Y20",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "none",
        "long_four",
        "short",
        "long_one"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "original",
      "layout": "Y21",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "long_four",
        "short",
        "none",
        "long_one"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "original",
      "layout": "Y22",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_four",
        "short",
        "long_one",
        "none"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "original",
      "layout": "Y23",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_one",
        "long_four",
        "short",
        "none"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "original",
      "layout": "Y24",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "short",
        "long_four",
        "long_one",
        "none"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "expansion",
      "layout": "X01",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_four",
        "none",
        "long_one",
        "short"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "expansion",
      "layout": "X02",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_one",
        "none",
        "long_four",
        "short"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "expansion",
      "layout": "X03",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "short",
        "none",
        "long_one",
        "long_four"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "expansion",
      "layout": "X04",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_one",
        "short",
        "long_four",
        "none"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "expansion",
      "layout": "X05",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "none",
        "long_one",
        "short",
        "long_four"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "expansion",
      "layout": "X06",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "long_four",
        "long_one",
        "short",
        "none"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "expansion",
      "layout": "X07",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "short",
        "none",
        "long_four",
        "long_one"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "expansion",
      "layout": "X08",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "short",
        "long_one",
        "none",
        "long_four"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "expansion",
      "layout": "X09",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "short",
        "long_four",
        "none",
        "long_one"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "expansion",
      "layout": "X10",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "none",
        "long_four",
        "long_one",
        "short"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "expansion",
      "layout": "X11",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "none",
        "short",
        "long_one",
        "long_four"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "expansion",
      "layout": "X12",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "long_four",
        "none",
        "short",
        "long_one"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "expansion",
      "layout": "X13",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "long_one",
        "long_four",
        "none",
        "short"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "expansion",
      "layout": "X14",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_one",
        "none",
        "short",
        "long_four"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "expansion",
      "layout": "X15",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_one",
        "short",
        "none",
        "long_four"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "expansion",
      "layout": "X16",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "none",
        "short",
        "long_four",
        "long_one"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "expansion",
      "layout": "X17",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_four",
        "long_one",
        "none",
        "short"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "expansion",
      "layout": "X18",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "none",
        "long_one",
        "long_four",
        "short"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "expansion",
      "layout": "X19",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "short",
        "long_one",
        "long_four",
        "none"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "expansion",
      "layout": "X20",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "none",
        "long_four",
        "short",
        "long_one"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "expansion",
      "layout": "X21",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "long_four",
        "short",
        "none",
        "long_one"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "expansion",
      "layout": "X22",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_four",
        "short",
        "long_one",
        "none"
      ],
      "d1_enabled_key": "K6"
    },
    {
      "batch": "expansion",
      "layout": "X23",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "open_door",
        "inspect_key"
      ],
      "send_order": [
        "long_one",
        "long_four",
        "short",
        "none"
      ],
      "d1_enabled_key": "K3"
    },
    {
      "batch": "expansion",
      "layout": "X24",
      "system": {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      "final_user": {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      },
      "tool_order": [
        "inspect_key",
        "open_door"
      ],
      "send_order": [
        "short",
        "long_four",
        "long_one",
        "none"
      ],
      "d1_enabled_key": "K6"
    }
  ]
}


==> anc/trace_examples.json <==
[
  {
    "trace": "Y04_no_history",
    "layout": "Y04",
    "messages": [
      {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      }
    ],
    "tool_order": [
      "open_door",
      "inspect_key"
    ],
    "steps": [
      {
        "visible_reply": "我先查看一下归属 D1 且本轮启用的钥匙 K6，确认后开门。",
        "tool": "inspect_key",
        "key": "K6",
        "dispatched": 1,
        "effect": "same_door_active",
        "receipt": {
          "属于当前门": true,
          "工具结果": "same_door_active",
          "当前门": "D1",
          "本轮登记状态": "启用",
          "能打开当前门": true,
          "钥匙": "K6"
        }
      },
      {
        "visible_reply": "K6 归属 D1 且本轮启用，可以开门。",
        "tool": "open_door",
        "key": "K6",
        "dispatched": 1,
        "effect": "door_opened",
        "receipt": {
          "下一扇门": {
            "当前第几扇": 2,
            "当前门": "D2",
            "当前门获准钥匙": [
              "K4"
            ],
            "本轮登记": [
              {
                "状态": "启用",
                "钥匙": "K4"
              }
            ]
          },
          "工具结果": "door_opened",
          "当前门": "D1",
          "钥匙": "K6"
        }
      }
    ],
    "d1_opened": true
  },
  {
    "trace": "Y04_short_chat",
    "layout": "Y04",
    "messages": [
      {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      {
        "content": "企鹅是鸟类。",
        "role": "user"
      },
      {
        "content": "收到。",
        "role": "assistant"
      },
      {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    }\n  ]\n}",
        "role": "user"
      }
    ],
    "tool_order": [
      "open_door",
      "inspect_key"
    ],
    "steps": [
      {
        "visible_reply": "当前门是 D1，归属 D1 且本轮启用的钥匙是 K6（K3 停用、K7 停用）。直接开门。",
        "tool": "open_door",
        "key": "K6",
        "dispatched": 1,
        "effect": "door_opened",
        "receipt": {
          "下一扇门": {
            "当前第几扇": 2,
            "当前门": "D2",
            "当前门获准钥匙": [
              "K4"
            ],
            "本轮登记": [
              {
                "状态": "启用",
                "钥匙": "K4"
              }
            ]
          },
          "工具结果": "door_opened",
          "当前门": "D1",
          "钥匙": "K6"
        }
      }
    ],
    "d1_opened": true
  },
  {
    "trace": "Y06_K7_at_D1",
    "layout": "Y06",
    "messages": [
      {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      }
    ],
    "tool_order": [
      "inspect_key",
      "open_door"
    ],
    "steps": [
      {
        "visible_reply": "我先查看当前门 D1 的钥匙情况。登记中归属 D1 的有 K6（本轮启用）、K7（停用）、K3（停用）。我先确认 K6。",
        "tool": "inspect_key",
        "key": "K6",
        "dispatched": 1,
        "effect": "same_door_active",
        "receipt": {
          "属于当前门": true,
          "工具结果": "same_door_active",
          "当前门": "D1",
          "本轮登记状态": "启用",
          "能打开当前门": true,
          "钥匙": "K6"
        }
      },
      {
        "visible_reply": "K6 属于 D1 且本轮启用，可以开门。",
        "tool": "open_door",
        "key": "K6",
        "dispatched": 1,
        "effect": "door_opened",
        "receipt": {
          "下一扇门": {
            "当前第几扇": 2,
            "当前门": "D2",
            "当前门获准钥匙": [
              "K4"
            ],
            "本轮登记": [
              {
                "状态": "启用",
                "钥匙": "K4"
              }
            ]
          },
          "工具结果": "door_opened",
          "当前门": "D1",
          "钥匙": "K6"
        }
      }
    ],
    "d1_opened": true
  },
  {
    "trace": "Y06_K7_at_D5",
    "layout": "Y06",
    "messages": [
      {
        "content": "按出现顺序用工具实际打开五扇门。每次回复最多调用一个工具。每扇门最多四次工具调用，整局最多二十次。开门成功后，回执会给出下一扇门的登记。",
        "role": "system"
      },
      {
        "content": "按归属门使用下列钥匙。本轮登记为启用且归属当前门的钥匙可以开门。状态在本次任务中固定，查看只回显本轮登记可得的内容。可以直接开门，也可以先查看。若两轮登记有差异，以本轮登记为准。\n{\n  \"当前门\": \"D1\",\n  \"当前第几扇\": 1,\n  \"已交钥匙登记\": [\n    {\n      \"钥匙\": \"K6\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K5\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K2\",\n      \"归属门\": \"D4\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K4\",\n      \"归属门\": \"D2\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K7\",\n      \"归属门\": \"D5\",\n      \"上一轮状态\": \"停用\",\n      \"本轮状态\": \"停用\"\n    },\n    {\n      \"钥匙\": \"K1\",\n      \"归属门\": \"D3\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"启用\"\n    },\n    {\n      \"钥匙\": \"K3\",\n      \"归属门\": \"D1\",\n      \"上一轮状态\": \"启用\",\n      \"本轮状态\": \"停用\"\n    }\n  ]\n}",
        "role": "user"
      }
    ],
    "tool_order": [
      "inspect_key",
      "open_door"
    ],
    "steps": [
      {
        "visible_reply": "",
        "tool": "open_door",
        "key": "K6",
        "dispatched": 1,
        "effect": "door_opened",
        "receipt": {
          "下一扇门": {
            "当前第几扇": 2,
            "当前门": "D2",
            "当前门获准钥匙": [
              "K4"
            ],
            "本轮登记": [
              {
                "状态": "启用",
                "钥匙": "K4"
              }
            ]
          },
          "工具结果": "door_opened",
          "当前门": "D1",
          "钥匙": "K6"
        }
      }
    ],
    "d1_opened": true
  }
]


==> anc/trial_outcomes.csv <==
batch,layout,arm,send_position,first_tool,first_key,first_dispatched,first_effect,second_tool,second_key,second_dispatched,second_effect,d1_opened,first_text_label
original,Y01,long_four,1,open_door,K3,1,door_opened,,,,,1,correct
original,Y01,none,2,inspect_key,K3,1,same_door_active,open_door,K3,1,door_opened,1,unasserted
original,Y01,long_one,3,open_door,K3,1,door_opened,,,,,1,correct
original,Y01,short,4,open_door,K3,1,door_opened,,,,,1,correct
original,Y02,long_one,1,open_door,K6,1,door_opened,,,,,1,correct
original,Y02,none,2,open_door,K6,1,door_opened,,,,,1,unasserted
original,Y02,long_four,3,open_door,K6,1,door_opened,,,,,1,correct
original,Y02,short,4,open_door,K6,1,door_opened,,,,,1,correct
original,Y03,short,1,open_door,K6,1,door_opened,,,,,1,correct
original,Y03,none,2,open_door,K6,1,door_opened,,,,,1,correct
original,Y03,long_one,3,open_door,K6,1,door_opened,,,,,1,correct
original,Y03,long_four,4,open_door,K6,1,door_opened,,,,,1,correct
original,Y04,long_one,1,open_door,K6,1,door_opened,,,,,1,correct
original,Y04,short,2,open_door,K6,1,door_opened,,,,,1,correct
original,Y04,long_four,3,open_door,K6,1,door_opened,,,,,1,correct
original,Y04,none,4,inspect_key,K6,1,same_door_active,open_door,K6,1,door_opened,1,unasserted
original,Y05,none,1,open_door,K6,1,door_opened,,,,,1,unasserted
original,Y05,long_one,2,open_door,K6,1,door_opened,,,,,1,correct
original,Y05,short,3,open_door,K6,1,door_opened,,,,,1,correct
original,Y05,long_four,4,open_door,K6,1,door_opened,,,,,1,correct
original,Y06,long_four,1,open_door,K6,1,door_opened,,,,,1,correct
original,Y06,long_one,2,open_door,K6,1,door_opened,,,,,1,correct
original,Y06,short,3,open_door,K6,1,door_opened,,,,,1,correct
original,Y06,none,4,open_door,K6,1,door_opened,,,,,1,correct
original,Y07,short,1,open_door,K3,1,door_opened,,,,,1,correct
original,Y07,none,2,open_door,K3,1,door_opened,,,,,1,correct
original,Y07,long_four,3,open_door,K3,1,door_opened,,,,,1,correct
original,Y07,long_one,4,open_door,K3,1,door_opened,,,,,1,correct
original,Y08,short,1,open_door,K3,1,door_opened,,,,,1,correct
original,Y08,long_one,2,open_door,K3,1,door_opened,,,,,1,correct
original,Y08,none,3,open_door,K3,1,door_opened,,,,,1,correct
original,Y08,long_four,4,open_door,K3,1,door_opened,,,,,1,correct
original,Y09,short,1,open_door,K3,1,door_opened,,,,,1,correct
original,Y09,long_four,2,open_door,K3,1,door_opened,,,,,1,correct
original,Y09,none,3,open_door,K3,1,door_opened,,,,,1,correct
original,Y09,long_one,4,open_door,K3,1,door_opened,,,,,1,correct
original,Y10,none,1,open_door,K6,1,door_opened,,,,,1,correct
original,Y10,long_four,2,open_door,K6,1,door_opened,,,,,1,correct
original,Y10,long_one,3,open_door,K6,1,door_opened,,,,,1,correct
original,Y10,short,4,open_door,K6,1,door_opened,,,,,1,correct
original,Y11,none,1,open_door,K6,1,door_opened,,,,,1,correct
original,Y11,short,2,open_door,K6,1,door_opened,,,,,1,correct
original,Y11,long_one,3,open_door,K6,1,door_opened,,,,,1,correct
original,Y11,long_four,4,open_door,K6,1,door_opened,,,,,1,correct
original,Y12,long_four,1,open_door,K6,1,door_opened,,,,,1,correct
original,Y12,none,2,inspect_key,K6,1,same_door_active,open_door,K6,1,door_opened,1,correct
original,Y12,short,3,open_door,K6,1,door_opened,,,,,1,unasserted
original,Y12,long_one,4,open_door,K6,1,door_opened,,,,,1,correct
original,Y13,long_one,1,open_door,K3,1,door_opened,,,,,1,correct
original,Y13,long_four,2,open_door,K3,1,door_opened,,,,,1,correct
original,Y13,none,3,open_door,K3,1,door_opened,,,,,1,correct
original,Y13,short,4,open_door,K3,1,door_opened,,,,,1,correct
original,Y14,long_one,1,open_door,K6,1,door_opened,,,,,1,correct
original,Y14,none,2,open_door,K6,1,door_opened,,,,,1,correct
original,Y14,short,3,open_door,K6,1,door_opened,,,,,1,correct
original,Y14,long_four,4,open_door,K6,1,door_opened,,,,,1,correct
original,Y15,long_one,1,open_door,K6,1,door_opened,,,,,1,correct
original,Y15,short,2,open_door,K6,1,door_opened,,,,,1,correct
original,Y15,none,3,open_door,K6,1,door_opened,,,,,1,unasserted
original,Y15,long_four,4,open_door,K6,1,door_opened,,,,,1,correct
original,Y16,none,1,open_door,K3,1,door_opened,,,,,1,correct
original,Y16,short,2,open_door,K3,1,door_opened,,,,,1,correct
original,Y16,long_four,3,open_door,K3,1,door_opened,,,,,1,correct
original,Y16,long_one,4,open_door,K3,1,door_opened,,,,,1,correct
original,Y17,long_four,1,open_door,K3,1,door_opened,,,,,1,correct
original,Y17,long_one,2,open_door,K3,1,door_opened,,,,,1,correct
original,Y17,none,3,inspect_key,K3,1,same_door_active,open_door,K3,1,door_opened,1,unasserted
original,Y17,short,4,open_door,K3,1,door_opened,,,,,1,correct
original,Y18,none,1,inspect_key,K3,1,same_door_active,open_door,K3,1,door_opened,1,unasserted
original,Y18,long_one,2,open_door,K3,1,door_opened,,,,,1,correct
original,Y18,long_four,3,open_door,K3,1,door_opened,,,,,1,correct
original,Y18,short,4,open_door,K3,1,door_opened,,,,,1,correct
original,Y19,short,1,open_door,K3,1,door_opened,,,,,1,correct
original,Y19,long_one,2,open_door,K3,1,door_opened,,,,,1,correct
original,Y19,long_four,3,open_door,K3,1,door_opened,,,,,1,correct
original,Y19,none,4,inspect_key,K3,1,same_door_active,open_door,K3,1,door_opened,1,unasserted
original,Y20,none,1,open_door,K3,1,door_opened,,,,,1,unasserted
original,Y20,long_four,2,open_door,K3,1,door_opened,,,,,1,correct
original,Y20,short,3,open_door,K3,1,door_opened,,,,,1,correct
original,Y20,long_one,4,open_door,K3,1,door_opened,,,,,1,correct
original,Y21,long_four,1,open_door,K3,1,door_opened,,,,,1,correct
original,Y21,short,2,open_door,K3,1,door_opened,,,,,1,correct
original,Y21,none,3,open_door,K3,1,door_opened,,,,,1,correct
original,Y21,long_one,4,open_door,K3,1,door_opened,,,,,1,correct
original,Y22,long_four,1,open_door,K6,1,door_opened,,,,,1,correct
original,Y22,short,2,open_door,K6,1,door_opened,,,,,1,correct
original,Y22,long_one,3,open_door,K6,1,door_opened,,,,,1,correct
original,Y22,none,4,inspect_key,K6,1,same_door_active,open_door,K6,1,door_opened,1,unasserted
original,Y23,long_one,1,open_door,K3,1,door_opened,,,,,1,correct
original,Y23,long_four,2,open_door,K3,1,door_opened,,,,,1,correct
original,Y23,short,3,open_door,K3,1,door_opened,,,,,1,correct
original,Y23,none,4,inspect_key,K3,1,same_door_active,open_door,K3,1,door_opened,1,ambiguous
original,Y24,short,1,open_door,K6,1,door_opened,,,,,1,correct
original,Y24,long_four,2,open_door,K6,1,door_opened,,,,,1,correct
original,Y24,long_one,3,open_door,K6,1,door_opened,,,,,1,correct
original,Y24,none,4,open_door,K6,1,door_opened,,,,,1,correct
expansion,X01,long_four,1,open_door,K3,1,door_opened,,,,,1,correct
expansion,X01,none,2,inspect_key,K3,1,same_door_active,open_door,K3,1,door_opened,1,unasserted
expansion,X01,long_one,3,open_door,K3,1,door_opened,,,,,1,correct
expansion,X01,short,4,open_door,K3,1,door_opened,,,,,1,correct
expansion,X02,long_one,1,open_door,K6,1,door_opened,,,,,1,correct
expansion,X02,none,2,open_door,K6,1,door_opened,,,,,1,unasserted
expansion,X02,long_four,3,open_door,K6,1,door_opened,,,,,1,correct
expansion,X02,short,4,open_door,K6,1,door_opened,,,,,1,correct
expansion,X03,short,1,open_door,K6,1,door_opened,,,,,1,correct
expansion,X03,none,2,inspect_key,K6,1,same_door_active,open_door,K6,1,door_opened,1,unasserted
expansion,X03,long_one,3,open_door,K6,1,door_opened,,,,,1,correct
expansion,X03,long_four,4,open_door,K6,1,door_opened,,,,,1,correct
expansion,X04,long_one,1,open_door,K6,1,door_opened,,,,,1,correct
expansion,X04,short,2,open_door,K6,1,door_opened,,,,,1,correct
expansion,X04,long_four,3,open_door,K6,1,door_opened,,,,,1,correct
expansion,X04,none,4,open_door,K6,1,door_opened,,,,,1,correct
expansion,X05,none,1,open_door,K6,1,door_opened,,,,,1,unasserted
expansion,X05,long_one,2,open_door,K6,1,door_opened,,,,,1,correct
expansion,X05,short,3,open_door,K6,1,door_opened,,,,,1,correct
expansion,X05,long_four,4,open_door,K6,1,door_opened,,,,,1,correct
expansion,X06,long_four,1,open_door,K6,1,door_opened,,,,,1,correct
expansion,X06,long_one,2,open_door,K6,1,door_opened,,,,,1,correct
expansion,X06,short,3,open_door,K6,1,door_opened,,,,,1,correct
expansion,X06,none,4,open_door,K6,1,door_opened,,,,,1,correct
expansion,X07,short,1,open_door,K3,1,door_opened,,,,,1,correct
expansion,X07,none,2,open_door,K3,1,door_opened,,,,,1,unasserted
expansion,X07,long_four,3,open_door,K3,1,door_opened,,,,,1,correct
expansion,X07,long_one,4,open_door,K3,1,door_opened,,,,,1,correct
expansion,X08,short,1,open_door,K3,1,door_opened,,,,,1,correct
expansion,X08,long_one,2,open_door,K3,1,door_opened,,,,,1,correct
expansion,X08,none,3,inspect_key,K3,1,same_door_active,open_door,K3,1,door_opened,1,correct
expansion,X08,long_four,4,open_door,K3,1,door_opened,,,,,1,correct
expansion,X09,short,1,open_door,K3,1,door_opened,,,,,1,correct
expansion,X09,long_four,2,open_door,K3,1,door_opened,,,,,1,correct
expansion,X09,none,3,open_door,K3,1,door_opened,,,,,1,unasserted
expansion,X09,long_one,4,open_door,K3,1,door_opened,,,,,1,correct
expansion,X10,none,1,inspect_key,K6,1,same_door_active,open_door,K6,1,door_opened,1,unasserted
expansion,X10,long_four,2,open_door,K6,1,door_opened,,,,,1,correct
expansion,X10,long_one,3,open_door,K6,1,door_opened,,,,,1,correct
expansion,X10,short,4,open_door,K6,1,door_opened,,,,,1,correct
expansion,X11,none,1,open_door,K6,1,door_opened,,,,,1,unasserted
expansion,X11,short,2,open_door,K6,1,door_opened,,,,,1,correct
expansion,X11,long_one,3,open_door,K6,1,door_opened,,,,,1,correct
expansion,X11,long_four,4,open_door,K6,1,door_opened,,,,,1,correct
expansion,X12,long_four,1,open_door,K6,1,door_opened,,,,,1,correct
expansion,X12,none,2,open_door,K6,1,door_opened,,,,,1,correct
expansion,X12,short,3,open_door,K6,1,door_opened,,,,,1,correct
expansion,X12,long_one,4,open_door,K6,1,door_opened,,,,,1,correct
expansion,X13,long_one,1,open_door,K3,1,door_opened,,,,,1,correct
expansion,X13,long_four,2,open_door,K3,1,door_opened,,,,,1,correct
expansion,X13,none,3,open_door,K3,1,door_opened,,,,,1,correct
expansion,X13,short,4,open_door,K3,1,door_opened,,,,,1,correct
expansion,X14,long_one,1,open_door,K6,1,door_opened,,,,,1,correct
expansion,X14,none,2,open_door,K6,1,door_opened,,,,,1,unasserted
expansion,X14,short,3,open_door,K6,1,door_opened,,,,,1,correct
expansion,X14,long_four,4,open_door,K6,1,door_opened,,,,,1,correct
expansion,X15,long_one,1,open_door,K6,1,door_opened,,,,,1,correct
expansion,X15,short,2,open_door,K6,1,door_opened,,,,,1,correct
expansion,X15,none,3,open_door,K6,1,door_opened,,,,,1,unasserted
expansion,X15,long_four,4,open_door,K6,1,door_opened,,,,,1,correct
expansion,X16,none,1,open_door,K3,1,door_opened,,,,,1,correct
expansion,X16,short,2,open_door,K3,1,door_opened,,,,,1,correct
expansion,X16,long_four,3,open_door,K3,1,door_opened,,,,,1,correct
expansion,X16,long_one,4,open_door,K3,1,door_opened,,,,,1,correct
expansion,X17,long_four,1,open_door,K3,1,door_opened,,,,,1,correct
expansion,X17,long_one,2,open_door,K3,1,door_opened,,,,,1,correct
expansion,X17,none,3,inspect_key,K3,1,same_door_active,open_door,K3,1,door_opened,1,unasserted
expansion,X17,short,4,open_door,K3,1,door_opened,,,,,1,correct
expansion,X18,none,1,open_door,K3,1,door_opened,,,,,1,unasserted
expansion,X18,long_one,2,open_door,K3,1,door_opened,,,,,1,correct
expansion,X18,long_four,3,open_door,K3,1,door_opened,,,,,1,correct
expansion,X18,short,4,open_door,K3,1,door_opened,,,,,1,correct
expansion,X19,short,1,open_door,K3,1,door_opened,,,,,1,correct
expansion,X19,long_one,2,open_door,K3,1,door_opened,,,,,1,correct
expansion,X19,long_four,3,open_door,K3,1,door_opened,,,,,1,correct
expansion,X19,none,4,open_door,K3,1,door_opened,,,,,1,unasserted
expansion,X20,none,1,open_door,K3,1,door_opened,,,,,1,unasserted
expansion,X20,long_four,2,open_door,K3,1,door_opened,,,,,1,correct
expansion,X20,short,3,open_door,K3,1,door_opened,,,,,1,correct
expansion,X20,long_one,4,open_door,K3,1,door_opened,,,,,1,correct
expansion,X21,long_four,1,open_door,K3,1,door_opened,,,,,1,correct
expansion,X21,short,2,open_door,K3,1,door_opened,,,,,1,correct
expansion,X21,none,3,inspect_key,K3,1,same_door_active,open_door,K3,1,door_opened,1,correct
expansion,X21,long_one,4,open_door,K3,1,door_opened,,,,,1,correct
expansion,X22,long_four,1,open_door,K6,1,door_opened,,,,,1,correct
expansion,X22,short,2,open_door,K6,1,door_opened,,,,,1,correct
expansion,X22,long_one,3,open_door,K6,1,door_opened,,,,,1,correct
expansion,X22,none,4,open_door,K6,1,door_opened,,,,,1,unasserted
expansion,X23,long_one,1,open_door,K3,1,door_opened,,,,,1,correct
expansion,X23,long_four,2,open_door,K3,1,door_opened,,,,,1,correct
expansion,X23,short,3,open_door,K3,1,door_opened,,,,,1,correct
expansion,X23,none,4,open_door,K3,1,door_opened,,,,,1,unasserted
expansion,X24,short,1,open_door,K6,1,door_opened,,,,,1,correct
expansion,X24,long_four,2,open_door,K6,1,door_opened,,,,,1,correct
expansion,X24,long_one,3,open_door,K6,1,door_opened,,,,,1,correct
expansion,X24,none,4,open_door,K6,1,door_opened,,,,,1,correct

